Renormalization of tensor networks using graph independent local truncations

We introduce an efficient algorithm for reducing bond dimensions in an arbitrary tensor network without changing its geometry. The method is based on a novel, quantitative understanding of local correlations in a network. Together with a tensor network coarse-graining algorithm, it yields a proper renormalization group (RG) flow. Compared to existing methods, the advantages of our algorithm are its low computational cost, simplicity of implementation, and applicability to any network. We benchmark it by evaluating physical observables for the 2D classical Ising model and find accuracy comparable with the best existing tensor network methods. Because of its graph independence, our algorithm is an excellent candidate for implementation of real-space RG in higher dimensions. We discuss some of the details and the remaining challenges in 3D. Source code for our algorithm is freely available.

==> anc/GiltTNR_src/GiltTNR2D.py <==
import numpy as np
import logging
import itertools as itt
from ncon import ncon

# Threshold for when the recursive iteration of Gilt is considered to
# have converged.
convergence_eps = 1e-2

def gilttnr_step(A, log_fact, pars, **kwargs):
    """
    Apply a full step of Gilt-TNR to a lattice made of tensors A.
    A full step means a transformation that takes the square lattice to
    a square lattice (no 45deg tilt), and changes the lattice spacing by
    a factor of 2.

    Arguments:
    A: The tensor to be coarse-grained. No symmetries are assumed for A.
    log_fact: A scalar factor, such that A*np.exp(log_fact) is the
              physical tensor.
    pars: A dictionary of various parameters that the algorithm takes,
          see below.
    **kwargs: Additional keyword arguments may be given to override the
              parameters in pars. The original dictionary is not
              modified.

    Returns:
    A', log_fact'
    such that the coarse-grained physical tensor is A'*np.exp(log_fact').

    The Gilt-TNR algorithm takes the following parameters:
    gilt_eps:
    The threshold for how small singular values are considered "small
    enough" in Gilt, which determines the amount of truncation done.

    cg_chis:
    An iterable of integers, that lists the possible bond dimensions
    to which TRG is allowed to truncate.

    cg_eps:
    A threshold for the truncation error in TRG.
    The bond dimension used in the truncated SVD of TRG is the smallest
    one from cg_chis, such that the truncation error is below cg_eps.
    If this isn't possible, then the largest chi in cg_chis is used.

    verbosity:
    Determines the amount of output the algorithm prints out.
    """
    pars = update_pars(pars, **kwargs)
    verbose = pars["verbosity"] > 1

    # Normalize the tensor A, to keep its elements near unity or below.
    m = A.norm()
    if m != 0:
        A /= m
        log_fact += np.log(m)

    # Apply Gilt.
    if pars["gilt_eps"] > 0:
        A1, A2 = gilt_plaq(A, A, pars)
    else:
        A1, A2, = A, A

    # Apply TRG to the checker-board lattice made of A1 and A2, and then
    # once to the homogeneous lattice of As.
    A, log_fact = trg(A1, A2, log_fact, pars)
    A, log_fact = trg(A, A, log_fact, pars)

    # The lattice has been rotated by 90deg in the process, so rotate
    # back.
    A = A.transpose((3,0,1,2))

    retval = (A, log_fact)
    return retval


# # # # # # # # # # # # # # # # # # TRG # # # # # # # # # # # # # # # # # # #


def trg(A1, A2, log_fact, pars, **kwargs):
    """
    Apply the TRG algorithm to a checker-board lattice of tensors A1 and
    A2:
                  |                          |               \      /
      |         --B1           |             C1--    \ /      B2--C2
    --A1--   ->     \    ,   --A2--  ->     /    ,    A'  =   |   |
      |             B2--       |        --C2         / \      C1--B1
                    |                     |                  /      \

    Arguments:
    A1, A2: The tensors to coarse-grain.
    log_fact: A scalar factor, such that the physical tensors are
              A1*np.exp(log_fact) and A1*np.exp(log_fact).
    pars: A dictionary of parameters for TRG.
    **kwargs: Keyword arguments may be used to override the parameters
              in pars.

    Returns:
    A', log_fact'
    such that the coarse-grained physical tensor is A'*np.exp(log_fact').

    TRG algorithm takes the following parameters:

    cg_chis:
    An iterable of integers, that lists the possible bond dimensions
    to which TRG is allowed to truncate.

    cg_eps:
    A threshold for the truncation error in TRG.
    The bond dimension used in the truncated SVD of TRG is the smallest
    one from cg_chis, such that the truncation error is below cg_eps.
    If this isn't possible, then the largest chi in cg_chis is used.

    verbosity:
    Determines the amount of output the algorithm prints out.
    """
    pars = update_pars(pars, **kwargs)
    verbose = pars["verbosity"] > 1
    if verbose:
        status_print("TRG splitting,")
    # Split the tensor A1 along a diagonal using an SVD A1=USV.
    # Absorb the singular values into the unitaries, so that B1 =
    # U*sqrt(S) and B2 = sqrt(S)V.
    # Use a truncated SVD, where the error threshold pars["cg_eps"] and
    # allowed bond dimensions to truncate to pars["cg_chis"].
    B1, B2, err = A1.split([0,1], [2,3], chis=pars["cg_chis"],
                           eps=pars["cg_eps"], return_rel_err=True)
    if verbose:
        chi = type(B1).flatten_dim(B1.shape[2])
        status_print("TRG splitting, done.",
                     "Error = {:.3e}".format(err),
                     "chi = {}".format(chi))

    if verbose:
        status_print("TRG splitting,")
    # Split A2 like A1 was split, but along a different diagonal.
    C1, C2, err = A2.split([2,1], [0,3], chis=pars["cg_chis"],
                           eps=pars["cg_eps"], return_rel_err=True)
    if verbose:
        chi = type(C1).flatten_dim(C1.shape[2])
        status_print("TRG splitting, done.",
                     "Error = {:.3e}".format(err),
                     "chi = {}".format(chi))

    # Contract the square of four pieces together to form the new
    # coarse-grained tensor.
    if verbose:
        status_print("TRG contracting,")
    A = ncon((B2, C2, B1, C1),
             ([-1,11,1], [-2,11,2], [10,2,-3], [10,1,-4]))
    if verbose:
        status_print("TRG contracting, done.")

    # Two tensors we combined into one, so the log_fact is doubled.
    log_fact *= 2
    return A, log_fact


# # # # # # # # # # # # # # # # # # Misc # # # # # # # # # # # # # # # # # # #

print_pad = 36

def status_print(pre, *args, indent=0):
    """
    Pretty, consistent formatting of output prints, with the same amount
    of indent on each line.
    """
    arg_str = ", ".join(["{}"]*len(args))
    pre_str = " "*indent + "{:<" + str(print_pad-indent) + "}"
    status_str =  pre_str + arg_str
    status_str = status_str.format(pre, *args)
    logging.info(status_str)
    return


def print_envspec(S):
    """
    Print the environment spectrum S in the output.
    Only at most a hundred values are printed. If the spectrum has l
    values and l>100, only every ceil(l/100)th value is printed.
    """
    l = len(S)
    step = int(np.ceil(l/100))
    envspeclist = sorted(S.to_ndarray(), reverse=True)
    envspeclist = envspeclist[0:-1:step]
    envspeclist = np.array(envspeclist)
    msg = "The correlation spectrum, with step {} in {}".format(step, l)
    logging.info(msg)
    logging.info(envspeclist)
    return


def update_pars(pars, **kwargs):
    if kwargs:
        pars = pars.copy()
        pars.update(kwargs)
    return pars


# # # # # # # # # # # # # # # # # Gilt # # # # # # # # # # # # # # # # # #

def gilt_plaq(A1, A2, pars):
    """
    Apply the Gilt algorithm to a plaquette.
     |   |
    -A2--A1-
     |   |
    -A1--A2-
     |   |
    All four legs around the plaquette are truncated.
    It is assumed that this plaquette forms a unit cell that tiles the
    whole lattice, meaning the same truncation can be applied to the
    plaquettes diagonally connected to this one.

    Arguments:
    A1, A2: The tensors at the corners of the plaquette.
    pars: A dictionary of parameters for Gilt.
    **kwargs: Keyword arguments can be used to override values in pars.

    Returns:
    A1', A2'
    the new tensors at the corners of the plaquette, with truncated legs.
    """
    # Store the bond dimensions of the original tensors, so that we can
    # keep track of how they keep changing.
    orig_shape = type(A1).flatten_shape(A1.shape)
    # Each of the four legs, labeled by the directions S, E, W, N is
    # truncated, until an attempt to truncate them yields no progress.
    # The following booleans keep track of this.
    # If any leg is truncated, even the ones that we weren't able to
    # truncate more before or tried again.
    done_legs = {i: False for i in {"S", "N", "E", "W"}}
    # Note that we simply sum up the truncation errors caused by the
    # individual truncations, which typically overestimates the total
    # truncation error.
    gilt_error = 0
    verbose = pars["verbosity"] > 1
    if verbose:
        status_print("Applying Gilt,")
    for leg in itt.cycle("SNEW"):
        A1, A2, done, err = apply_gilt(A1, A2, pars, where=leg)
        done_legs[leg] = done
        gilt_error += err
        if all(done_legs.values()):
            break
        if verbose:
            shape = type(A1).flatten_shape(A1.shape)
            status_print("Applying Gilt,",
                         "Error = {:.3e}".format(gilt_error),
                         "shape = {} [{}]"
                         .format(shape, orig_shape))
    if verbose:
        status_print("Applying Gilt, done.")

    return A1, A2


def apply_gilt(A1, A2, pars, where=None):
    """
    Apply Gilt to a single leg around a plaquette. Which leg, is
    specified by the argument 'where'.
    """
    U, S = get_envspec(A1, A2, pars, where=where)
    S /= S.sum()
    Rp, insertionerr = optimize_Rp(U, S, pars)
    spliteps = pars["gilt_eps"]*1e-3
    Rp1, s, Rp2, spliterr = Rp.split(0, 1, eps=spliteps, return_rel_err=True,
                                     return_sings=True)
    global convergence_eps
    if (s-1).abs().max() < convergence_eps:
        done = True
    else:
        done = False

    err = insertionerr + spliterr
    A1, A2 = apply_Rp(A1, A2, Rp1, Rp2, where=where)
    return A1, A2, done, err


def get_envspec(A1, A2, pars, where=None):
    """
    Obtain the environment spectrum S and the singular vectors U of
    the environment.
    Rather by a costly SVD of E, this is done by eigenvalue decomposing
    EE^\dagger.
    """
    SW = ncon((A1, A1.conjugate()), ([1,-1,-11,2], [1,-2,-12,2]))
    NW = ncon((A2, A2.conjugate()), ([1,2,-1,-11], [1,2,-2,-12]))
    NE = ncon((A1, A1.conjugate()), ([-11,1,2,-1], [-12,1,2,-2]))
    SE = ncon((A2, A2.conjugate()), ([-1,-11,1,2], [-2,-12,1,2]))

    if where=="S":
        nconlist = (SW, NW, NE, SE)
    elif where=="W":
        nconlist = (NW, NE, SE, SW)
    elif where=="N":
        nconlist = (NE, SE, SW, NW)
    elif where=="E":
        nconlist = (SE, SW, NW, NE)
    else:
        raise(ValueError("Unknown direction: {}.".format(where)))
    E = ncon(nconlist,
             ([1,2,-1,-11], [3,4,1,2], [5,6,3,4], [-2,-12,5,6]))

    S, U = E.eig([0,1], [2,3], hermitian=True)
    # S are all non-negative, taking abs is just for numerical errors
    # around zero.
    S = S.abs().sqrt()
    return U, S


def apply_Rp(A1, A2, Rp1, Rp2, where=None):
    """
    Absorb the matrices created by Gilt to the tensors A1 and A2.
    """
    if where=="S":
        A1 = ncon((A1, Rp1), ([-1,-2,3,-4], [3,-3]))
        A2 = ncon((A2, Rp2), ([1,-2,-3,-4], [-1,1]))
    elif where=="W":
        A2 = ncon((A2, Rp1), ([-1,-2,-3,4], [4,-4]))
        A1 = ncon((A1, Rp2), ([-1,2,-3,-4], [-2,2]))
    elif where=="N":
        A1 = ncon((A1, Rp1), ([1,-2,-3,-4], [1,-1]))
        A2 = ncon((A2, Rp2), ([-1,-2,3,-4], [-3,3]))
    elif where=="E":
        A2 = ncon((A2, Rp1), ([-1,2,-3,-4], [2,-2]))
        A1 = ncon((A1, Rp2), ([-1,-2,-3,4], [-4,4]))
    else:
        raise(ValueError("Unknown direction: {}.".format(where)))
    return A1, A2


def optimize_Rp(U, S, pars, **kwargs):
    """
    Given the environment spectrum S and the singular vectors U, choose
    t' and build the matrix R' (called tp and Rp in the code).
    Return also the truncation error caused in inserting this Rp into
    the environment.
    """
    pars = update_pars(pars, **kwargs)
    t = ncon(U, [1,1,-1])
    S = S.flip_dir(0)   # Necessary for symmetry preserving tensors only.

    C_err_constterm = (t*S).norm()
    def C_err(tp):
        nonlocal t, S, C_err_constterm
        diff = t-tp
        diff = diff*S
        err = diff.norm()/C_err_constterm
        return err

    # The following minimizes ((t-tp)*S).norm_sq() + gilt_eps*tp.norm_sq()
    gilt_eps = pars["gilt_eps"]
    ratio = S/gilt_eps
    weight = ratio**2/(1+ratio**2)
    tp = t.multiply_diag(weight, 0, direction="left")
    Rp = build_Rp(U, tp)

    # Recursively keep absorbing Rp into U, and repeating the procedure
    # to build a new Rp, until the leg can not be truncated further.
    spliteps = gilt_eps*1e-3
    u, s, v = Rp.svd(0, 1, eps=spliteps)
    # If the singular value spectrum of the Rp matrix that was last
    # created was essentially flat, we are done.
    global convergence_eps
    done_recursing = (s-1).abs().max() < convergence_eps
    if not done_recursing:
        ssqrt = s.sqrt()
        us = u.multiply_diag(ssqrt, 1, direction="right")
        vs = v.multiply_diag(ssqrt, 0, direction="left")
        Uuvs = ncon((U, us, vs), ([1,2,-3], [1,-1], [-2,2])) 
        UuvsS = Uuvs.multiply_diag(S, 2, direction="left")
        Uinner, Sinner = UuvsS.svd([0,1], [2])[0:2]
        Sinner /= Sinner.sum()
        Rpinner = optimize_Rp(Uinner, Sinner, pars)[0]
        Rp = ncon((Rpinner, us, vs), ([1,2], [-1,1], [2,-2]))

    err = C_err(tp)
    return Rp, err
    

def build_Rp(U, tp):
    Rp = ncon((U.conjugate(), tp), ([-1,-2,1], [1]))
    return Rp



==> anc/GiltTNR_src/GiltTNR2D_Ising_benchmarks.py <==
import numpy as np
import sys
import os
import logging
import logging.config
import configparser
import datetime
import multilineformatter
import scipy.integrate as integrate
from GiltTNR2D import gilttnr_step
from tensors import Tensor, TensorZ2
from ncon import ncon
from yaml_config_parser import parse_argv

tools_path = os.path.dirname(multilineformatter.__file__)
logging.config.fileConfig(tools_path + "/logging_default.conf")
filename = os.path.basename(__file__).replace(".py", "")
np.set_printoptions(precision=10)

default_pars = {
    # Parameters for this test file.
    "beta": np.log(1 + np.sqrt(2)) / 2,
    "total_iters": 6,
    "symmetry_tensors": True,
    "print_scaldims": 50,
    "print_spectra": True,
    "print_freeenergy": True,
    "log_dir": "logs",

    # Parameters for Gilt-TNR.
    "gilt_eps": 1e-6,
    "cg_chis": [1,2,3,4,5,6],
    "cg_eps": 1e-10,
    "verbosity": 100
}


def parse():
    pars = parse_argv(sys.argv)
    return pars


def apply_default_pars(pars, default_pars):
    for k, v in default_pars.items():
        if k not in pars:
            pars[k] = v
    return


def set_filehandler(logger, logfilename, pars):
    os.makedirs(os.path.dirname(logfilename), exist_ok=True)
    filehandler = logging.FileHandler(logfilename, mode='w')
    filehandler.setLevel(logging.INFO)
    parser = configparser.ConfigParser(interpolation=None)
    parser.read(tools_path + '/logging_default.conf')
    fmt = parser.get('formatter_default', 'format')
    datefmt = parser.get('formatter_default', 'datefmt')
    formatter = multilineformatter.MultilineFormatter(fmt=fmt, datefmt=datefmt)
    filehandler.setFormatter(formatter)
    rootlogger.addHandler(filehandler)
    return


def get_free_energy(A, log_fact, pars, iter_count):
    Z = ncon(A, [1,2,1,2]).value()
    log_Z = np.log(Z) + log_fact
    F = -log_Z/pars["beta"]
    f = F/(2*4**(iter_count))
    return f


def get_exact_free_energy(pars):
    beta = pars["beta"]
    sinh = np.sinh(2*beta)
    cosh = np.cosh(2*beta)
    def integrand(theta):
        res = np.log(cosh**2 +
                     sinh**2 * np.sqrt(1+sinh**(-4) -
                                       2*sinh**(-2)*np.cos(theta)))
        return res
    integral, err = integrate.quad(integrand, 0, np.pi)
    f = -(np.log(2)/2 + integral/(2*np.pi)) / beta
    return f


def get_A_spectrum(A):
    es = A.svd([0,1], [2,3])[1]
    es = es.to_ndarray()
    es /= np.max(es)
    es = -np.sort(-es)
    return es


def get_scaldims(A, pars):
    logging.info("Diagonalizing the transfer matrix.")
    # The cost of this scales as O(chi^6).
    transmat = ncon((A, A), [[3,-101,4,-1], [4,-102,3,-2]])
    es = transmat.eig([0,1], [2,3], hermitian=False)[0]
    # Extract the scaling dimensions from the eigenvalues of the
    # transfer matrix.
    es = es.to_ndarray()
    es = -np.sort(-es)
    es[es==0] += 1e-16  # Ugly workaround for taking the log of zero.
    log_es = np.log(es)
    log_es -= np.max(log_es)
    log_es /= -np.pi
    return log_es


def get_initial_tensor(pars):
    hamiltonian = np.array([[-1, 1], [ 1,-1]])
    boltz = np.exp(-pars["beta"]*hamiltonian)
    A_0 = np.einsum('ab,bc,cd,da->abcd', boltz, boltz, boltz, boltz)
    u = np.array([[1, 1], [1,-1]]) / np.sqrt(2)
    u_dg = u.T.conjugate()
    A_0 = ncon((A_0, u, u, u_dg, u_dg),
               ([1,2,3,4], [-1,1], [-2,2], [3,-3], [4,-4]))
    if pars["symmetry_tensors"]:
        dim, qim = [1,1], [0,1]
        A_0 = TensorZ2.from_ndarray(A_0, shape=[dim]*4, qhape=[qim]*4,
                                    dirs=[1,1,-1,-1])
    else:
        A_0 = Tensor.from_ndarray(A_0)
    return A_0


if __name__ == "__main__":
    pars = parse()
    apply_default_pars(pars, default_pars)

    datetime_str = datetime.datetime.strftime(datetime.datetime.now(),
                                             '%Y-%m-%d_%H-%M-%S')
    title_str = ('{}_{}_beta{}_cgchis{}_deeps{}'
                 .format(filename, datetime_str, pars["beta"],
                         pars["cg_chis"][-1], pars["gilt_eps"]))

    logfilename = "{}/{}.log".format(pars["log_dir"], title_str)
    rootlogger = logging.getLogger()
    set_filehandler(rootlogger, logfilename, pars)

    # - Infoprint -
    infostr = "\n{}\n".format("="*70)
    infostr += "Running {} with the following parameters:".format(filename)
    for k,v in sorted(pars.items()):
        infostr += "\n%s = %s"%(k, v)
    logging.info(infostr)

    A = get_initial_tensor(pars)
    log_fact = 0

    for iter_count in range(1, pars["total_iters"]+1):
        logging.info("\nIteration {}".format(iter_count))
        A, log_fact = gilttnr_step(A, log_fact, pars)

        if pars["print_spectra"]:
            es = get_A_spectrum(A)
            msg = "Spectrum of A:\n{}".format(es[:30])
            logging.info(msg)

        if pars["print_freeenergy"]:
            f = get_free_energy(A, log_fact, pars, iter_count)
            exact_f = get_exact_free_energy(pars)
            f_error = np.abs(f - exact_f)/exact_f
            msg = ("Free energy per site: {} ({}, off by {:.4e})"
                   .format(f, exact_f, f_error))
            logging.info(msg)

        if pars["print_scaldims"] > 0:
            scaldims = get_scaldims(A, pars)
            scaldims = scaldims[:pars["print_scaldims"]]
            msg = "Scaldims:\n{}".format(scaldims)
            logging.info(msg)



==> anc/GiltTNR_src/LICENSE <==
This software is licensed under the MIT "Expat" License:

> Copyright (c) 2017: Markus Hauru, Clement Delcamp, Sebastian Mizera
>
> Permission is hereby granted, free of charge, to any person obtaining
> a copy of this software and associated documentation files (the
> "Software"), to deal in the Software without restriction, including
> without limitation the rights to use, copy, modify, merge, publish,
> distribute, sublicense, and/or sell copies of the Software, and to
> permit persons to whom the Software is furnished to do so, subject to
> the following conditions:
>
> The above copyright notice and this permission notice shall be
> included in all copies or substantial portions of the Software.
>
> THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
> EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
> MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
> IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY
> CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT,
> TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE
> SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/GiltTNR_src/README <==
In this folder, you can find an implementation of the Gilt-TNR algorithm for 2D
square lattices, as described in the paper that this code accompanies. This
code can be used to reproduce the benchmark results for the square lattice
Ising model shown in the paper.

The algorithm itself is implemented in `GiltTNR2D.py`. The source code,
combined with the paper, should provide sufficient documentation as to how the
algorithm can be used.

The algorithm uses the `tensors` package, found in the folder `tensors` and at
https://github.com/mhauru/tensors, which implements basic tensor operations in
python, for regular and symmetry preserving tensors. It also uses the `ncon`
package from https://github.com/mhauru/ncon. The design of the algorithm does
not depend on these packages in any crucial way, and with a bit more code and
giving up on using symmetry preserving tensors, everything could have been
implemented using simple numpy arrays.

All the rest of the source code in this folder pertains to running benchmarks
on the Ising model. To reproduce the plots shown in the paper (except for the
one that includes 3D environment spectra), one can (on Unix systems) run
`make`
This runs the algorithm, prints the data into log files, and creates the
figures from this data. Other commands such as `make data_free_energy` and
`make plots_spectra` can be used to only produce some of the data/plots. See
the `makefile` for more details.

Note that some of the data uses quite high bond dimensions, and running the
algorithm with such high bond dimensions may not be possible on laptops/home
desktops due to lack of memory. Even on a more powerful machine, running may
take several days if everything is done in sequence. In practice, if one wants
to reproduce all the data presented in the paper, it may be useful to look at
the scripts in the folder `make_scripts`, which are the ones the `makefile`
calls, and set up several jobs running in parallel using them.

One can easily adjust the exact parameters with which to run the algorithm. To
get started, see below for how to call the python file
`GiltTNR2D_Ising_benchmarks.py`, and then either provide parameters for the
algorithm on the command line or create a new configuration file, like the ones
in the `confs` directory. The plotting scripts may or may not produce
meaningful plots when run on different sets of data.

The code is licensed under the MIT license, as described in the file LICENSE.

For any questions, or help with using the code, please contact Markus Hauru at
markus@mhauru.org.

Below, find descriptions of the roles of the various files and folders.

GiltTNR2D.py
The main algorithm.

tensors/
The tensors package, that implements basic tensor operations, for both regular
tensors and abelian symmetric tensors. (A possibly newer version of) this
package can also be found at https://github.com/mhauru/tensors.

ncon/
A package that provides the ncon function for contracting tensor networks,
that is widely used within the source code. (A possibly newer version of) this
package can also be found at https://github.com/mhauru/ncon.

GiltTNR2D_Ising_benchmarks.py
The python script that runs GiltTNR2D on the Ising model, and produces as
output for instance the spectra of the tensors A, the scaling dimensions (when
at criticality), and the free energy per site. Various parameters, such as
the bond dimension for the coarse-graining and the epsilon-threshold for Gilt,
can be provided either as YAML files, or on the command line. As an example,
python3 GiltTNR2D_Ising_benchmarks.py -c "conf.yaml" -y "beta: 0.2" "gilt_eps: !!float 1e-7"
would run the script using the parameters from a file called `conf.yaml`, and
append to those parameters that the inverse temperature should be 0.2 and the
epsilon for Gilt should be 1e-7. These values take precedence over the ones
in the YAML file. Note that models other than the Ising model can easily be
used by simply changing the Hamiltonian in the function get_initial_tensor().

yaml_config_parser.py
A small module for parsing the parameters using the YAML syntax.

confs/
Various configuration files for `GiltTNR2D_Ising_benchmarks.py` in the YAML
format.

multilineformatter.py
A simple class to be used with the python `logging` module, for nice formatting
of multiline log messages.

logging_default.conf
A configuration for the python `logging` module, for formatting the log files.

logs/
This folder will be created by `GiltTNR2D_Ising_benchmarks.py` for the log
files.

plots/
A folder with python scripts that read the log files that the algorithm
produces, and produce the plots in the paper. The same scripts can be used for
producing many other plots from the log files that
`GiltTNR2D_Ising_benchmarks.py` produces. See the source code for
documentation. The output plots will also be saved to this folder.

makefile
A so called `makefile`, that makes it easy to run the commands that generate
the data and the plots in the paper.

make_scripts/
Shell scripts for generating the data. The `makefile` calls these.




==> anc/GiltTNR_src/confs/free_energy_gilt.yaml <==
beta: 0.44068679350977147
total_iters: 25
symmetry_tensors: True
print_scaldims: 50
print_spectra: True
print_freeenergy: True
gilt_eps: !!float 8e-7
cg_chis: !!python/object/apply:builtins.range [0, 6, 1]
cg_eps: !!float 1e-10
verbosity: 100
log_dir: logs/free_energy


==> anc/GiltTNR_src/confs/free_energy_trg.yaml <==
beta: 0.44068679350977147
total_iters: 25
symmetry_tensors: True
print_scaldims: 50
print_spectra: True
print_freeenergy: True
gilt_eps: !!float -1.0
cg_chis: !!python/object/apply:builtins.range [0, 6, 1]
cg_eps: !!float 1e-10
verbosity: 100
log_dir: logs/free_energy


==> anc/GiltTNR_src/confs/scaldims_gilt.yaml <==
beta: 0.44068679350977147
total_iters: 9
symmetry_tensors: True
print_scaldims: 50
print_spectra: True
print_freeenergy: True
gilt_eps: !!float 4e-9
cg_chis: !!python/object/apply:builtins.range [0, 121, 1]
cg_eps: !!float 1e-10
verbosity: 100
log_dir: logs/scaldims


==> anc/GiltTNR_src/confs/scaldims_trg.yaml <==
beta: 0.44068679350977147
total_iters: 9
symmetry_tensors: True
print_scaldims: 50
print_spectra: True
print_freeenergy: True
gilt_eps: !!float -1.0
cg_chis: !!python/object/apply:builtins.range [0, 121, 1]
cg_eps: !!float 1e-10
verbosity: 100
log_dir: logs/scaldims


==> anc/GiltTNR_src/confs/spectra_gilt.yaml <==
total_iters: 23
symmetry_tensors: True
print_scaldims: 50
print_spectra: True
print_freeenergy: True
gilt_eps: !!float 5e-8
cg_chis: !!python/object/apply:builtins.range [0, 111, 1]
cg_eps: !!float 1e-10
verbosity: 100
log_dir: logs/spectra_gilt


==> anc/GiltTNR_src/confs/spectra_trg.yaml <==
total_iters: 23
symmetry_tensors: True
print_scaldims: 50
print_spectra: True
print_freeenergy: True
gilt_eps: !!float -1.0
cg_chis: !!python/object/apply:builtins.range [0, 111, 1]
cg_eps: !!float 1e-10
verbosity: 100
log_dir: logs/spectra_trg


==> anc/GiltTNR_src/logging_default.conf <==
[loggers]
keys=root

[handlers]
keys=console

[formatters]
keys=default

[logger_root]
level=INFO
handlers=console

[handler_console]
class=StreamHandler
level=INFO
formatter=default
args=(sys.stdout,)

[formatter_default]
class=multilineformatter.MultilineFormatter
format=%(asctime)s %(levelname).1s: %(message)s
datefmt=%Y-%m-%d %H:%M:%S


==> anc/GiltTNR_src/make_scripts/data_free_energy.sh <==
#!/bin/bash
for chi in 11 16 21 26 31 36 41 46 51 56 61 66
do
    echo Producing free energy data with TRG for chi=${chi}
    python3 GiltTNR2D_Ising_benchmarks.py\
        -c "confs/free_energy_trg.yaml"\
        -y "cg_chis: !!python/object/apply:builtins.range [0, ${chi}, 1]"

    echo Producing free energy data with Gilt-TNR for chi=${chi}
    python3 GiltTNR2D_Ising_benchmarks.py\
        -c "confs/free_energy_gilt.yaml"\
        -y "cg_chis: !!python/object/apply:builtins.range [0, ${chi}, 1]"
done



==> anc/GiltTNR_src/make_scripts/data_scaldims.sh <==
#!/bin/bash
echo Producing scalding dimension data with TRG.
python3 GiltTNR2D_Ising_benchmarks.py\
    -c "confs/scaldims_trg.yaml"
echo Producing scalding dimension data with Gilt-TNR.
python3 GiltTNR2D_Ising_benchmarks.py\
    -c "confs/scaldims_gilt.yaml"


==> anc/GiltTNR_src/make_scripts/data_spectra.sh <==
#!/bin/bash
for T_relative in 0.999 0.99999 1 1.00001 1.001
do
    beta=`bc<<<"scale=16; 1.0/(${T_relative}*2.269185314213022)"`
    echo Producing spectra data with TRG for T_relative=${T_relative}
    python3 GiltTNR2D_Ising_benchmarks.py\
        -c "confs/spectra_trg.yaml"\
        -y "beta: !!float ${beta}"
    echo Producing spectra data with Gilt-TNR for T_relative=${T_relative}
    python3 GiltTNR2D_Ising_benchmarks.py\
        -c "confs/spectra_gilt.yaml"\
        -y "beta: !!float ${beta}"
done


==> anc/GiltTNR_src/makefile <==
tar_name=GiltTNR2D_code.tar.gz

########################################################################

all: paper

paper: data plots

########################################################################

data: data_free_energy data_scaldims data_spectra

data_free_energy:
	make_scripts/data_free_energy.sh

data_scaldims:
	make_scripts/data_scaldims.sh

data_spectra:
	make_scripts/data_spectra.sh


########################################################################

plots: plots_free_energy plots_spectra

plots_free_energy:
	python3 plots/plotFError.py --paper     # for Fig. 5

plots_spectra:
	python3 plots/plotSpectrum.py --paper1  # for Fig. 6 top
	python3 plots/plotSpectrum.py --paper2  # for Fig. 6 bottom

########################################################################

clean: clean_logs clean_plots

clean_logs:
	rm -rf logs

clean_plots:
	rm -f plots/*.pdf

clean_source_tar:
	rm -f ${tar_name}

########################################################################

source_tar: clean_source_tar
	tar czf ${tar_name}\
		GiltTNR2D.py\
		GiltTNR2D_Ising_benchmarks.py\
		ncon tensors\
		yaml_config_parser.py multilineformatter.py logging_default.conf\
		confs plots make_scripts makefile


==> anc/GiltTNR_src/multilineformatter.py <==
import logging

""" A formatter for the logging module that splits multiline messages nicely.
"""

class MultilineFormatter(logging.Formatter):
    def format(self, record):
        string = logging.Formatter.format(self, record)
        header, footer = string.split(record.message)
        string = string.replace('\n', '\n' + ' '*len(header))
        return string



==> anc/GiltTNR_src/ncon/LICENSE.md <==
The ncon package is licensed under the MIT "Expat" License:

> Copyright (c) 2017: Markus Hauru.
>
> Permission is hereby granted, free of charge, to any person obtaining
> a copy of this software and associated documentation files (the
> "Software"), to deal in the Software without restriction, including
> without limitation the rights to use, copy, modify, merge, publish,
> distribute, sublicense, and/or sell copies of the Software, and to
> permit persons to whom the Software is furnished to do so, subject to
> the following conditions:
>
> The above copyright notice and this permission notice shall be
> included in all copies or substantial portions of the Software.
>
> THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
> EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
> MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
> IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY
> CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT,
> TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE
> SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/GiltTNR_src/ncon/README.md <==
# ncon
ncon is a Python 3 package that implements the NCon function as described here:
https://arxiv.org/abs/1402.0939
This Python implementation lacks some of the fancier features described in
the paper, but the interface is the same.

ncon works with either numpy ndarrays, or the various tensor classes of this
package:
https://github.com/mhauru/tensors

For usage instructions, check either the paper, or the Julia version of the
same function:
https://github.com/mhauru/NCon.jl

Also:
```
def ncon(AA, v, order=None, forder=None, check_indices=True):
    """ AA = [A1, A2, ..., Ap] list of tensors.

    v = (v1, v2, ..., vp) tuple of lists of indices e.g. v1 = [3 4 -1] labels
    the three indices of tensor A1, with -1 indicating an uncontracted index
    (open leg) and 3 and 4 being the contracted indices.

    order, if present, contains a list of all positive indices - if not
    [1 2 3 4 ...] by default. This is the order in which they are contracted.

    forder, if present, contains the final ordering of the uncontracted indices
    - if not, [-1 -2 ..] by default.

    There is some leeway in the way the inputs are given. For example,
    instead of giving a list of tensors as the first argument one can
    give some different iterable of tensors, such as a tuple, or a
    single tensor by itself (anything that has the attribute "shape"
    will be considered a tensor).
    """
```



==> anc/GiltTNR_src/ncon/__init__.py <==
# Making this whole thing a package is a bit silly, and seems like an
# overkill. The reason is, that in some setups, Python 3's implicit
# namespace packages (PEP 420) mess things up when the folder and the
# module have the same name.
from .ncon import ncon


==> anc/GiltTNR_src/ncon/ncon.py <==
import numpy as np
import collections

""" A module for the function ncon, which does contractions of several tensors.
"""

def ncon(AA, v, order=None, forder=None, check_indices=True):
    """ AA = [A1, A2, ..., Ap] list of tensors.

    v = (v1, v2, ..., vp) tuple of lists of indices e.g. v1 = [3 4 -1] labels
    the three indices of tensor A1, with -1 indicating an uncontracted index
    (open leg) and 3 and 4 being the contracted indices.

    order, if present, contains a list of all positive indices - if not
    [1 2 3 4 ...] by default. This is the order in which they are contracted.

    forder, if present, contains the final ordering of the uncontracted indices
    - if not, [-1 -2 ..] by default.

    There is some leeway in the way the inputs are given. For example,
    instead of giving a list of tensors as the first argument one can
    give some different iterable of tensors, such as a tuple, or a
    single tensor by itself (anything that has the attribute "shape"
    will be considered a tensor).
    """

    # We want to handle the tensors as a list, regardless of what kind
    # of iterable we are given. In addition, if only a single element is
    # given, we make list out of it. Inputs are assumed to be non-empty.
    if hasattr(AA, "shape"):
        AA = [AA]
    else:
        AA = list(AA)
    v = list(v)
    if not isinstance(v[0], collections.Iterable):
        # v is not a list of lists, so make it such.
        v = [v]
    else:
        v = list(map(list, v))

    if order == None:
        order = create_order(v)
    if forder == None:
        forder = create_forder(v)

    if check_indices:
        # Raise a RuntimeError if the indices are wrong.
        do_check_indices(AA, v, order, forder)

    # If the graph is dinconnected, connect it with trivial indices that
    # will be contracted at the very end.
    connect_graph(AA, v, order)

    while len(order) > 0:
        tcon = get_tcon(v, order[0]) # tcon = tensors to be contracted
        # Find the indices icon that are to be contracted.
        if len(tcon)==1:
            tracing = True
            icon = [order[0]]
        else:
            tracing = False
            icon = get_icon(v, tcon)
        # Position in tcon[0] and tcon[1] of indices to be contracted.
        # In the case of trace, pos2 = []
        pos1, pos2 = get_pos(v, tcon, icon) 
        if tracing:
            # Trace on a tensor
            new_A = trace(AA[tcon[0]], axis1=pos1[0], axis2=pos1[1])
        else:
            # Contraction of 2 tensors
            new_A = con(AA[tcon[0]], AA[tcon[1]], (pos1, pos2))
        AA.append(new_A)
        v.append(find_newv(v, tcon, icon))  # Add the v for the new tensor
        for i in sorted(tcon, reverse=True):
            # Delete the contracted tensors and indices from the lists.
            # tcon is reverse sorted so that tensors are removed starting from
            # the end of AA, otherwise the order would get messed.
            del AA[i]
            del v[i]
        order = renew_order(order, icon)  # Update order

    vlast = v[0]
    A = AA[0]
    A = permute_final(A, vlast, forder)
    return A

# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #

def create_order(v):
    """ Identify all unique, positive indices and return them sorted. """
    flat_v = sum(v, [])
    x = [i for i in flat_v if i>0]
    # Converting to a set and back removes duplicates
    x = list(set(x))
    return sorted(x)


def create_forder(v):
    """ Identify all unique, negative indices and return them reverse sorted
    (-1 first).
    """
    flat_v = sum(v, [])
    x = [i for i in flat_v if i<0]
    # Converting to a set and back removes duplicates
    x = list(set(x))
    return sorted(x, reverse=True)


def connect_graph(AA, v, order):
    """ Connect the graph of tensors to be contracted by trivial
    indices, if necessary. Add these trivial indices to the end of the
    contraction order.

    AA, v and order are modified in place.
    """
    # Build ccomponents, a list of the connected components of the graph,
    # where each component is represented by a a set of indices.
    unvisited = set(range(len(AA)))
    visited = set()
    ccomponents = []
    while unvisited:
        component = set()
        next_visit = unvisited.pop()
        to_visit = {next_visit}
        while to_visit:
            i = to_visit.pop()
            unvisited.discard(i)
            component.add(i)
            visited.add(i)
            # Get the indices of tensors neighbouring AA[i].
            i_inds = set(v[i])
            neighs = (j for j, j_inds in enumerate(v) if i_inds.intersection(j_inds))
            for neigh in neighs:
                if neigh not in visited:
                    to_visit.add(neigh)
        ccomponents.append(component)
    # If there is more than one connected component, take one of them, a
    # take an arbitrary tensor (called c) out of it, and connect that
    # tensor with an arbitrary tensor (called d) from all the other
    # components using a trivial index.
    c = ccomponents.pop().pop()
    while ccomponents:
        d = ccomponents.pop().pop()
        A_c = AA[c]
        A_d = AA[d]
        c_axis = len(v[c])
        d_axis = len(v[d])
        try:
            AA[c] = A_c.expand_dims(c_axis, direction=1)
        except AttributeError:
            AA[c] = np.expand_dims(A_c, c_axis)
        try:
            AA[d] = A_d.expand_dims(d_axis, direction=-1)
        except AttributeError:
            AA[d] = np.expand_dims(A_d, d_axis)
        try:
            dim_num = max(order)+1
        except ValueError:
            dim_num = 1
        v[c].append(dim_num)
        v[d].append(dim_num)
        order.append(dim_num)
    return None


def get_tcon(v, index):
    """ Gets the list indices in AA of the tensors that have index as their
    leg.
    """
    tcon = []
    for i, inds in enumerate(v):
        if index in inds:
            tcon.append(i)
    l = len(tcon)
    # If check_indices is called and it does its work properly then these
    # checks should in fact be unnecessary.
    if l > 2:
        raise ValueError('In ncon.get_tcon, more than two tensors share a '
                'contraction index.')
    elif l < 1:
        raise ValueError('In ncon.get_tcon, less than one tensor share a '
                'contraction index.')
    elif l == 1:
        # The contraction is a trace.
        how_many = v[tcon[0]].count(index)
        if how_many != 2:
            # Only one tensor has this index but it is not a trace because it
            # does not occur twice for that tensor.
            raise ValueError('In ncon.get_tcon, a trace index is listed '
                    '!= 2 times for the same tensor.')
    return tcon


def get_icon(v, tcon):
    """ Returns a list of indices that are to be contracted when contractions
    between the two tensors numbered in tcon are contracted. """
    inds1 = v[tcon[0]]
    inds2 = v[tcon[1]]
    icon = set(inds1).intersection(inds2)
    icon = list(icon)
    return icon


def get_pos(v, tcon, icon):
    """ Get the positions of the indices icon in the list of legs the tensors
    tcon to be contracted.
    """
    pos1 = [[i for i, x in enumerate(v[tcon[0]]) if x == e] for e in icon]
    pos1 = sum(pos1, [])
    if len(tcon) < 2:
        pos2 = []
    else:
        pos2 = [[i for i, x in enumerate(v[tcon[1]]) if x == e] for e in icon]
        pos2 = sum(pos2, [])
    return pos1, pos2


def find_newv(v, tcon, icon):
    """ Find the list of indices for the new tensor after contraction of
    indices icon of the tensors tcon.
    """
    if len(tcon) == 2:
        newv = v[tcon[0]] + v[tcon[1]]
    else:
        newv = v[tcon[0]]
    newv = [i for i in newv if i not in icon]
    return newv


def renew_order(order, icon):
    """ Returns the new order with the contracted indices removed from it. """
    return [i for i in order if i not in icon]


def permute_final(A, v, forder):
    """ Returns the final tensor A with its legs permuted to the order given
    in forder.
    """
    perm = [v.index(i) for i in forder]
    try:
        permuted = A.transpose(tuple(perm))
    except (AttributeError, TypeError):
        permuted = np.transpose(A, tuple(perm))
    return permuted


def do_check_indices(AA, v, order, forder):
    """ Check that
    1) the number of tensors in AA matches the number of index lists in v.
    2) every tensor is given the right number of indices.
    3) every contracted index is featured exactly twice and every free index
       exactly once.
    4) the dimensions of the two ends of each contracted index match.
    """
    
    #1)
    if len(AA) != len(v):
        raise ValueError(('In ncon.do_check_indices, the number of tensors %i'
                            ' does not match the number of index lists %i')
                           %(len(AA), len(v)))

    #2)
    # Create a list of lists with the shapes of each A in AA.
    shapes = list(map(lambda A: list(A.shape), AA))
    for i,inds in enumerate(v):
        if len(inds) != len(shapes[i]):
            raise ValueError(('In ncon.do_check_indices, len(v[%i])=%i '
                                'does not match the numbers of indices of '
                                'AA[%i] = %i')%(i, len(inds), i,
                                                len(shapes[i])))

    #3) and 4)
    # v_pairs = [[(0,0), (0,1), (0,2), ...], [(1,0), (1,1), (1,2), ...], ...]
    v_pairs  = [[(i,j) for j in range(len(s))] for i, s in enumerate(v)]
    v_pairs = sum(v_pairs, [])
    v_sum = sum(v, [])
    # For t, o in zip(v_pairs, v_sum) t is the tuple of the number of
    # the tensor and the index and o is the contraction order of that
    # index. We group these tuples by the contraction order.
    order_groups = [[t for t, o in zip(v_pairs, v_sum) if o == e]
                    for e in order]
    forder_groups = [[1 for fo in v_sum if fo == e] for e in forder]
    for i, o in enumerate(order_groups):
        if len(o) != 2:
            raise ValueError(('In ncon.do_check_indices, the contracted index '
                    '%i is not featured exactly twice in v.')%order[i])
        else:
            A0, ind0 = o[0]
            A1, ind1 = o[1]
            try:
                compatible = AA[A0].compatible_indices(AA[A1], ind0, ind1)
            except AttributeError:
                compatible = AA[A0].shape[ind0] == AA[A1].shape[ind1]
            if not compatible: 
                raise ValueError('In ncon.do_check_indices, for the '
                                 'contraction index %i, the leg %i of tensor '
                                 'number %i and the leg %i of tensor number '
                                 '%i are not compatible.'
                                 %(order[i], ind0, A0, ind1, A1))
    for i, fo in enumerate(forder_groups):
        if len(fo) != 1:
            raise ValueError(('In ncon.do_check_indices, the free index '
                    '%i is not featured exactly once in v.')%forder[i])

    # All is well if we made it here.
    return True


####################################################################
# The following are simple wrappers around numpy/Tensor functions, #
# but may be replaced with fancier stuff later.                    #
####################################################################


def con(A, B, inds):
    if type(A) == type(B) == np.ndarray:
        return np.tensordot(A, B, inds)
    else:
        return A.dot(B, inds)


def trace(A, axis1=0, axis2=1):
    return A.trace(axis1=axis1, axis2=axis2)



==> anc/GiltTNR_src/plots/plotFError.py <==
import argparse, glob, os, re
import numpy as np
import seaborn as sns
import datetime
from matplotlib import pyplot as plt

# Parsing the arguments
parser = argparse.ArgumentParser(
    description='Script plotting error in free energy at criticality'
)
parser.add_argument('-d', '--dir',
                    help='directory to scan (default: ./)',
                    default=os.getcwd())
parser.add_argument('-o', '--out',
                    help='output file (default: No output, but show the plot)',
                    default='show')
parser.add_argument('--maxchi',
                    help='maximum cg_chi to show (default: infinite)',
                    type=np.float_, default=np.inf)
parser.add_argument('-x', '--xaxis',
                    help='the quantity on the x axis (default: cg_chi)',
                    default="cg_chi")
parser.add_argument('--epses',
                    help='gilt_epses to show (default: (), meaning all)',
                    default=(), type=lambda x: tuple(map(float, x.split())))
parser.add_argument('--paper',
                    help='uses parameters needed to reproduce Fig. 5 (default: False)',
                    action="store_true")
args = parser.parse_args()

# Overwrites parameters when reproducing Fig. 5
if args.paper:
    args.dir = "logs/free_energy"
    args.maxchi = 65
    args.xaxis  = "cg_chi"
    args.epses = [-1, 8e-7]
    args.out    = "plots/ferror_vs_chi.pdf"

# Find value of the variable in a given output file
def findExpression(expr, filename, parseas=float):
    file = open(filename, 'r')
    values = re.findall(expr, file.read())
    file.close()
    return [parseas(x) for x in values]

def findValue(var, filename, parseas=float):
    expr = var+'[\s=]*([0-9.\-e]+)'
    result = findExpression(expr, filename, parseas=parseas)
    return result

dateformat = "[0-9]{4}-[0-9]{2}-[0-9]{2}"
timeformat = "[0-9]{2}:[0-9]{2}:[0-9]{2}"
timestampformat = dateformat + " " + timeformat

# Parse the interesting parts of the output files into one giant
# dictionary.
result_dict = {}
for filename in glob.glob(os.path.join(args.dir, '*.log')):
    print(filename)
    try:
        beta = findValue('beta', filename)[0]
        cg_chi = findValue('cg_chis = range\(0,', filename, parseas=int)[0] - 1
        gilt_eps = findValue('gilt_eps', filename)[0]
        timestamps = findExpression("\n(" + timestampformat + ")", filename,
                                    parseas=str)
        startstamp = timestamps[0]
        endstamp = timestamps[-1]
        starttime = datetime.datetime.strptime(startstamp, "%Y-%m-%d %H:%M:%S")
        endtime = datetime.datetime.strptime(endstamp, "%Y-%m-%d %H:%M:%S")
        walltime = (endtime - starttime).total_seconds()
        walltime = float(walltime)/60
        f_errors = findValue('off by', filename)
        f_error = f_errors[-1]
        result_dict[beta, cg_chi, gilt_eps] = (f_error, walltime)
    except IndexError:
        print("Trouble parsing output. Possible crash?")

# Pick from the dictionary the things we want to plot, in more plottable
# data structures.
dict_by_eps = {}
for key, value in result_dict.items():
    beta, cg_chi, gilt_eps = key
    f_error, walltime = value
    chi_list, error_list, walltime_list = dict_by_eps.get(gilt_eps, ([], [], []))
    chi_list.append(cg_chi)
    error_list.append(f_error)
    walltime_list.append(walltime)
    dict_by_eps[gilt_eps] = chi_list, error_list, walltime_list

if args.epses==():
    dict_by_eps = {k: v for k, v in dict_by_eps.items()}
else:
    dict_by_eps = {k: v for k, v in dict_by_eps.items() if k in args.epses}

# For the single columns size of PR
fig = plt.figure(num=1, figsize=(3.40457,3.40457*3./4.))
ax = fig.add_subplot(111) 

# Font sizes
smallsize = 9
footnotesize = 7

# Reproduces Fig. 5 from the paper
if args.paper:

    # Uses red and blue colors for 2D and 3D data respectively
    red = sns.xkcd_rgb["pale red"]
    gray = sns.xkcd_rgb["charcoal"]
    colors = [gray, red]
    labels = [r"$\mathrm{TRG}$", r"$\mathrm{Gilt}$-$\mathrm{TNR}$"]
    markers = ['s', 'o']

    # Produces the plot
    for gilt_eps, col, lab, mark in zip(sorted(dict_by_eps.keys(), reverse=False), colors, labels, markers):
        chis, errors, walltimes = map(np.array, dict_by_eps[gilt_eps])
        order = np.argsort(chis)
        chis, errors, walltimes = chis[order], errors[order], walltimes[order]
        chis, errors, walltimes = zip(*((c, e, w)
                                        for c, e, w in zip(chis, errors, walltimes)
                                        if c <= args.maxchi))
        errors = np.abs(errors)
        ax.semilogy(chis, errors, marker=mark, lw=1.5, ms=(5 if gilt_eps==-1 else 6), mew=0, color=col, label=lab)
    
        # Adds annotations
        for c, w, e in zip(chis[1:], walltimes[1:], errors[1:]):
            if gilt_eps==-1:
                ax.annotate(r"$%i$"%w, xy=(c,e*1.8), fontsize=footnotesize)
            else:
                if c==65:
                    ax.annotate(r"$%i \mathrm{\,min.}$" % w, xy=(c-3.0,e/3.4), fontsize=footnotesize)
                else:
                    ax.annotate(r"$%i$" % w, xy=(c-1.5,e/3.4), fontsize=footnotesize)

    ax.set_xlim([10, args.maxchi+5])
    ax.set_ylim([1e-11, 1e-4])

else:

    # Sets color cycle
    cm = plt.get_cmap('gist_rainbow')
    n_colors = len(dict_by_eps)
    ax.set_color_cycle([cm(1.*i/n_colors) for i in range(n_colors)])


    # Produces the plot
    for gilt_eps in sorted(dict_by_eps.keys(), reverse=True):
        chis, errors, walltimes = map(np.array, dict_by_eps[gilt_eps])
        order = np.argsort(chis)
        chis, errors, walltimes = chis[order], errors[order], walltimes[order]
        chis, errors, walltimes = zip(*((c, e, w)
                                        for c, e, w in zip(chis, errors, walltimes)
                                        if c <= args.maxchi))
        errors = np.abs(errors)
        if args.xaxis == "cg_chi":
            ax.semilogy(chis, errors, label=gilt_eps, marker='o', mew=0)
            for c, w, e in zip(chis, walltimes, errors):
                ax.annotate(r"$%i$" % w, xy=(c+1,e*1.1), fontsize=footnotesize)
        elif args.xaxis == "walltime":
            ax.loglog(walltimes, errors, label=gilt_eps, marker='o', mew=0)
            for c, w, e in zip(chis, walltimes, errors):
                ax.annotate(r"$%i$" % c, xy=(w,e), fontsize=footnotesize)

# Adds axes labels
if args.xaxis == "cg_chi":
    ax.set_xlabel(r"$\mathrm{Bond\; dimension\;}\chi$", fontsize=smallsize)
elif args.xaxis == "walltime":
    ax.set_xlabel("Wall time, in minutes")
ax.set_ylabel(r"$\mathrm{Relative\; error\; in\; free\; energy\; at\;} T=T_c$", fontsize=smallsize)

# Converts ticks' labels to LaTeX style
fig.canvas.draw()
new_xticklabels = [(r"$%s$" % t.get_text()).replace("$$", "$").replace("\\mathdefault", "") for t in ax.get_xticklabels()]
ax.set_xticklabels(new_xticklabels, fontsize=smallsize)
new_yticklabels = [(r"$%s$" % t.get_text()).replace("$$", "$").replace("\\mathdefault", "") for t in ax.get_yticklabels()]
ax.set_yticklabels(new_yticklabels, fontsize=smallsize)

# Adds the legend
ax.legend(fontsize=smallsize, fancybox=True, loc=0)

# Shows or saves figure to file
if args.out == "show":
    plt.show()
else:
    plt.savefig(args.out, bbox_inches='tight')

==> anc/GiltTNR_src/plots/plotSpectrum.py <==
import argparse, glob, os, re
import numpy as np
import seaborn as sns
from matplotlib import pyplot as plt

# Parsing the arguments
parser = argparse.ArgumentParser(
    description='Script plotting tensor spectra as a function of iterations'
)
parser.add_argument('-d', '--dirs',
                    help='directories with log files (default: ./)',
                    type=lambda x: tuple(map(str, x.split())))
parser.add_argument('-o', '--out',
                    help='output file (default: No output, but show the plot)',
                    default='show')
parser.add_argument('--sings',
                    help='maximum number of sing. vals. to show (default: 30)',
                    type=np.int_, default=30)
parser.add_argument('--paper1',
                    help='uses parameters needed to reproduce Fig. 6 top (default: False)',
                    action="store_true")
parser.add_argument('--paper2',
                    help='uses parameters needed to reproduce Fig. 6 bottom (default: False)',
                    action="store_true")
args = parser.parse_args()

# Overwrites parameters when reproducing Fig. 6
if args.paper1:
    args.dirs  = ["logs/spectra_trg"]
    args.sings = 60
    args.out   = "plots/tensor_spectra_1.pdf"

elif args.paper2:
    args.dirs  = ["logs/spectra_gilt"]
    args.sings = 60
    args.out   = "plots/tensor_spectra_2.pdf"

# Find value of the variable in a given output file
def findExpression(expr, filename, parseas=float):
    file = open(filename, 'r')
    values = re.findall(expr, file.read())
    file.close()
    return [parseas(x) for x in values]

def findValue(var, filename, parseas=float):
    expr = var+'[\s=]*([0-9.\-e]+)'
    result = findExpression(expr, filename, parseas=parseas)
    return result

# Find the log files in the directories specified
filenames = []
for d in args.dirs:
    filenames += list(glob.glob(os.path.join(d, '*.log')))

# Creates space for subplots
fig = plt.figure(num=1, figsize=(8.16,7.06*6./20.))
n_subs = len(filenames)
ax=[]
ax.append(fig.add_subplot(1,5,1))
for i in range(2, n_subs+1):
    ax.append(fig.add_subplot(1,n_subs,i, sharey = ax[0]))

# Font sizes
smallsize = 9
footnotesize = 8

# Read the files.
outputs = []
betas = []
for name in filenames:
    print(name)
    try:
        beta = findValue('beta', name)[0]
        with open(name, 'r') as f:
            ls = f.readlines()
        outputs.append(ls)
        betas.append(beta)
    except IndexError:
        print("Trouble parsing output. Possible crash?")

# Parse the outputs
for sub, (beta, ls) in enumerate(sorted(zip(betas, outputs), reverse=True)):

    # Remove the timestamps and other header stuff and join to one string
    # without line breaks.
    dateformat = "[0-9]{4}-[0-9]{2}-[0-9]{2}"
    timeformat = "[0-9]{2}:[0-9]{2}:[0-9]{2}"

    for l in ls:
        match = re.search("^" + dateformat + " " + timeformat + "[^:]*: ", l)
        if match is not None:
            headlength = len(match.group(0))
            break

    s = ''.join(l[headlength:] for l in ls)

    # Find numpy arrays and plot them.
    matches = re.findall("pectrum[^\n]*\n\s*(\[[0-9,. e\-+\n]*\])", s)
    max_iter = len(matches)
    result_matrix = np.zeros((args.sings, max_iter))
    for i, m in enumerate(matches):
        m = m[2:-1].replace('\n', ' ').replace('  ', ' ')
        arr = np.fromstring(m, sep=' ')
        arr /= np.max(arr)
        arr = arr[:args.sings]
        result_matrix[:len(arr),i] = arr

    # Defines colors
    red = sns.xkcd_rgb["pale red"]
    gray = sns.xkcd_rgb["charcoal"]
    color = (red if args.paper2 else gray)

    # Produces the plot
    for line in result_matrix:
        ax[sub].plot(line, lw=1.5, mew=0, ms=4, marker="o", color=color, alpha=0.4)

    # Adds the subplot title with temperatures
    if args.paper1:
        T_c = 2./np.log(1.+2.**0.5) 
        T = 1./beta/T_c # temperature in the units of critical temperature
        if np.isclose(T, 1., rtol=1e-10):
            ax[sub].set_title(r"$T = T_c$", fontsize=smallsize)
        else:
            digits = int(np.ceil(-np.log10(np.around(np.abs(T-1.), decimals=14)))) # show only first non-trivial digit
            ax[sub].set_title(r"$T = %.*f\, T_c$" % (digits,T) , fontsize=smallsize)

    # y-axis ticks
    yticks = np.linspace(0.0, 1.0, 6)
    ax[sub].set_yticks(yticks)
    ax[sub].set_yticklabels([r"$%.1f$"%i for i in yticks], fontsize=smallsize)

    # x-axis ticks
    xticks = list(range(0, max_iter-1, 3))
    ax[sub].set_xticks(xticks)
    ax[sub].set_xticklabels([r"$2^{%i}$"%i for i in xticks], fontsize=smallsize)#, y=-0.01)
    ax[sub].set_xlim([0,20])

    if args.paper1:
        plt.setp(ax[sub].get_xticklabels(), visible=False)
    else:
        ax[sub].set_xlabel(r"$\mathrm{Linear\; system\; size}$", fontsize=smallsize)
    
    # Adds x-axis label only to the first subfigure
    if sub==0:
        if args.paper1:
            ax[sub].set_ylabel("$\mathrm{TRG}$\n $\mathrm{Singular\; value\; magnitude}$", fontsize=smallsize)
        elif args.paper2:
            ax[sub].set_ylabel("$\mathrm{Gilt}$-$\mathrm{TNR}$\n $\mathrm{Singular\; value\; magnitude}$", fontsize=smallsize)
        else:
            ax[sub].set_ylabel(r"$\mathrm{Singular\; value\; magnitude}$", fontsize=smallsize)
        ax[sub].set_ylim([-0.07,1.07])
    else:
        plt.setp(ax[sub].get_yticklabels(), visible=False)

    # Adds annotations in the final subfigure
    if args.paper2 and sub==n_subs-1:
        ax[sub].annotate(r"$\mathrm{first\; s.v.}$", xycoords='axes fraction', xy=(0.35, 0.9), textcoords='axes fraction', xytext=(0.5, 0.84),
            arrowprops=dict(arrowstyle='->', facecolor='black'), fontsize=footnotesize)
        ax[sub].annotate(r"$\mathrm{second\; s.v.}$", xycoords='axes fraction', xy=(0.35, 0.76), textcoords='axes fraction', xytext=(0.5, 0.76),
            arrowprops=dict(arrowstyle='->', facecolor='black'), fontsize=footnotesize)

# Shows or saves figure to file
if args.out == "show":
    plt.show()
else:
    fig.subplots_adjust(wspace=0.04)
    plt.savefig(args.out, bbox_inches='tight')


==> anc/GiltTNR_src/tensors/LICENSE.md <==
The tensors package is licensed under the MIT "Expat" License:

> Copyright (c) 2017: Markus Hauru.
>
> Permission is hereby granted, free of charge, to any person obtaining
> a copy of this software and associated documentation files (the
> "Software"), to deal in the Software without restriction, including
> without limitation the rights to use, copy, modify, merge, publish,
> distribute, sublicense, and/or sell copies of the Software, and to
> permit persons to whom the Software is furnished to do so, subject to
> the following conditions:
>
> The above copyright notice and this permission notice shall be
> included in all copies or substantial portions of the Software.
>
> THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
> EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
> MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
> IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY
> CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT,
> TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE
> SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/GiltTNR_src/tensors/README.md <==
# Tensors

Tensors is a Python 3 package that implements Abelian symmetry preserving
tensors, as described in
https://arxiv.org/abs/0907.2994
&
https://arxiv.org/abs/1008.4774

The implementation is built on top of numpy, and the block-wise sparse
structure of the symmetry preserving tensors is implemented with Python
dictionaries.

At the core of the package is the class AbelianTensor, that implements tensors
with Abelian symmetries. It is subclassed to create the classes TensorZ2,
TensorZ3 and TensorU1, for the symmetry groups Z_2, Z_3 and U(1).
Implementing other Abelian symmetries should vary from quite easy to trivial.
In addition, there's a class called Tensor, that is simply a wrapper around
regular numpy arrays, that provides an interface for numpy arrays that is
exactly the same as the one used by symmetric tensors. This allows for easy
switching between utilizing and not utilizing the symmetry preserving tensors
by simply changing the class that is imported.

Tensors works well with the ncon function, implemented here:
https://github.com/mhauru/ncon

So far Tensors has been used solely for my own work in tensor networks. Thus,
documentation may be lacking or out of date (it does exist though!), and
features that I have not needed may be missing. I have relied on this package
daily since mid-2015 though, so I have significant confidence in the stuff that
has been implemented. I hope that in the future I'll have time polish the
package to an easy-to-pick-up tool, but in the mean time, let me know if you
would have a use for it and I'll be glad to help you get going. Any help is
also welcome!

### The files
`tensorcommon.py`: A parent class of all the other classes, TensorCommon, that
implements some higher-level features using the lower-level functions.

`tensor.py`: Tensor, the wrapper class for numpy arrays. It is designed so that
any call to a function of the AbelianTensor class is also a valid call to a
similarly named function of the Tensor class. All the symmetry-related
information is simply discarded and some underlying numpy function is called.
Even if one doesn't use symmetry preserving tensors, the Tensor class provides
some neat convenience functions, such as an easy-to-read one-liner for the
transpose-reshape-decompose-reshape-transpose procedure for singular value and
eigenvalue decompositions of tensors.

`abeliantensor.py`: All the fun is in here. Implementations of various common
tensor operations, such as contractions and decompositions, for Abelian
symmetry preserving tensors, preserving and making use of the block-wise sparse
structure they have.

`symmetrytensors.py`: A small file that simply creates subclasses of
AbelianTensor for specific symmetry groups. If you need something other than
Z_2, Z_3 and U(1), check this file to see how you could add what you need.

`tests`: Plenty of tests for the various classes. The tests require the ncon package
(https://github.com/mhauru/ncon). Most of the tests are based on generating a random
instance of one of the "fancy" tensor classes in this package, and confirming that
the following diagram commutes:
```
Fancy tensor --- map to numpy ndarray ---> ndarray
    |                                         |
    |                                         |
Do the thing                             Do the thing
    |                                         |
    |                                         |
    V                                         V
Fancy tensor --- map to numpy ndarray ---> ndarray
```



==> anc/GiltTNR_src/tensors/__init__.py <==
from .tensor import Tensor
from .symmetrytensors import TensorZ2, TensorZ3, TensorU1
from .abeliantensor import AbelianTensor


==> anc/GiltTNR_src/tensors/abeliantensor.py <==
import numpy as np
import collections
import heapq
import warnings
import itertools as itt
import functools as fct
import operator as opr
import scipy.sparse.linalg as spsla
from copy import deepcopy
from .tensorcommon import TensorCommon

def generate_binary_deferer(op_func):
    def deferer(self, B, *args, **kwargs):
        return type(self).defer_binary_elementwise(self, B, op_func, *args,
                                                   **kwargs)
    return deferer

def generate_unary_deferer(op_func):
    def deferer(self, *args, **kwargs):
        return type(self).defer_unary_elementwise(self, op_func, *args,
                                                  **kwargs)
    return deferer


class AbelianTensor(TensorCommon):
    """ A class for symmetry preserving tensors capabable of handling
    abelian symmetry groups. Meant to be subclassed to implement
    specific symmetries, which can typically be done by simply fixing
    the qodulus of the class (see below).
    
    Every AbelianTensor has the following attributes:

    shape: A list of dims, one dim per leg. Every dim is a list of
    integerers that are the dimensions of the different quantum number
    blocks along that leg.

    qhape: A list of qims, one qim per leg. Every qim is a list of
    unique integers that are the quantum numbers (qnums) of that leg.
    The quantum numbers are in one-to-one correspondence with the
    elements of the dims, so that qhape[i][j] and shape[i][j] are the
    qnum and dimension of the same block.

    dirs: A list of integers -1 or 1, one for each leg. 1 means that the
    corresponding leg is outgoing, -1 means incoming. 

    qodulus: An integer or None. If an integer, then all arithmetic on
    the quantum numbers is done modulo qodulus. If None then arithmetic
    on qnums is just usual integer arithmetic.

    sects: A dict of numpy arrays, with combinations of quantum numbers
    as keys. Every key must a tuple of quantum numbers, one for each
    leg, and each one of them being from the qim of that leg. The value
    of the dict at this key is the block (or "sector" or "sect")
    corresponding to these quantum numbers. If the tensor is invariant
    under a symmetry (see invar) then only certain blocks are allowed to
    be set, but even in such a cause not all allowed blocks must be set.
    For the treatement of unset blocks see defval.

    dtype: A numpy dtype, that is the dtype of all the sects.

    defval: The default value that the tensor has everywhere outside the
    blocks set in sects. If the tensor is a scalar with no legs then its
    value is its defval and it has no blocks. Note that many of the
    methods - such as dot and svd - require defval == 0 (and assert
    this). The main use of defval != 0 is to be able to handle tensors
    of boolean values that arise in comparisons.

    charge: An integer such that if invar is True then all the blocks
    set in sects must have keys k such that sum_i k[i]*dirs[i] % qodulus
    == charge.

    invar: A boolean. If True, then the tensor is invariant under the
    symmetry determined by qodulus, in the sense described in the
    definition of charge. If False, this condition is ignored and any
    block can be set. Note that as with defval, many methods require the
    tensor to be invariant and invar == False is mainly used for
    handling vectors of singular values and eigenvalues. If invar ==
    True then defval must be 0, unless the tensor is a scalar of charge
    0.

    Note that many of these rules are not constantly checked for and can
    be broken by the user. In such cases behavior of the class is not
    guaranteed. The method check_consistency can be used to check that
    the tensor conforms to this definition.
    """

    def __init__(self, shape, qhape=None, qodulus=None, sects=None, dirs=None,
                 dtype=np.float_, defval=0, charge=0, invar=True):
        """ Although qhape is a keyword argument to conform
        to the interface of the Tensor class, it must in fact be set.
        dirs defaults to [1,1,...,1], sects defaults to {}.
        """
        assert(qhape is not None)
        if dirs is None:
            dirs = [1]*len(shape)
            warnings.warn("In __init__, dirs was not given and is thus "
                         "generated to be [[1,...,1], ..., [1,...,1]].")
        shape = list(map(list, shape))
        qhape = list(map(list, qhape))
        if qodulus is not None:
            charge %= qodulus
            qhape = [[q % qodulus for q in qim] for qim in qhape]
        assert(type(self).check_qhape_shape_match(qhape, shape))
        assert(len(shape) == len(dirs))
        if invar and charge != 0:
            assert(defval == 0)
        if sects is None:
            sects = {}

        self.defval = defval
        self.invar = invar
        self.charge = charge
        self.shape = list(map(list, shape))
        self.dirs = dirs
        self.dtype = dtype
        self.qhape = qhape
        self.qodulus = qodulus
        self.sects = sects


    copy = deepcopy
    __copy__ = copy


    def view(self):
        """ A view is otherwise independent but identical to the
        original, but its sects points to the same numpy arrays as the
        sects of the original. In other words changing a whole block is ok,
        but modifying a block in place modifies the original as well.
        """
        view = self.empty_like()
        # Note that this is a shallow copy.
        view.sects = self.sects.copy()
        return view


    def diag(self):
        """ Diag either maps a square matrix to a vector of its
        diagonals or a vector to diagonal square matrix.

        If the input is a vector (which may be non-invariant) with
        qhape=[qim], shape=[dim] and dir=[d], then the output is an
        invariant matrix with qhape=[qim,qim], shape=[dim,dim] and
        dirs[d,-d].

        If the input is a matrix it should be invariant and square in
        the sense that its two indices are compatible, i.e. could be
        contracted with each other. If self.dirs[d,d] then the latter is
        flipped and a warning is raised. The output is then a
        non-invariant vector with dirs=[d].
        """
        assert(len(self.shape) == 1 or len(self.shape) == 2)
        if len(self.shape) == 1:
            dim = self.shape[0]
            qim = self.qhape[0]
            shape = [dim, dim]
            qhape = [qim, qim]
            d = self.dirs[0]
            dirs = [d,-d]
            sects = {}
            for k,v in self.sects.items():
                new_k = (k[0], k[0])
                sects[new_k] = np.diag(v)
            res = type(self)(shape, qhape=qhape, qodulus=self.qodulus,
                             sects=sects, dirs=dirs, dtype=self.dtype)
            return res
        else:
            assert(self.invar)
            assert(self.compatible_indices(self, 0, 1))
            d = self.dirs[0]
            if self.dirs[1] + d != 0:
                warnings.warn("Automatically flipping dir 1 in diag.",
                              stacklevel=2)
                self = self.flip_dir(1)
            dim = self.shape[0]
            qim = self.qhape[0]
            shape = [dim]
            qhape = [qim]
            dirs = [d]
            sects = {}
            for qnum in qim:
                try:
                    diag_block = self[(qnum, qnum)]
                    sects[(qnum,)] = np.diag(diag_block)
                except KeyError:
                    # The diagonal block was not found, so we move on.
                    pass
            res = type(self)(shape, qhape=qhape, qodulus=self.qodulus,
                             sects=sects, dtype=self.dtype, dirs=dirs,
                             invar=False)
            return res


    @classmethod
    def eye(cls, dim, qim=None, qodulus=None, dtype=np.float_):
        """ Returns an identity tensor of shape=[dim,dim],
        qhape=[qim,qim] and dirs[1,-1].
        """
        assert(cls.check_qim_dim_match(qim, dim))
        dim = list(dim)
        qim = list(qim)
        sects = {}
        for i, qnum in enumerate(qim):
            sects[qnum, qnum] = np.eye(dim[i], dtype=dtype)
        shape = [dim, dim]
        qhape = [qim, qim]
        dirs = [1,-1]
        res = cls(shape, qhape=qhape, qodulus=qodulus, sects=sects, dirs=dirs,
                  dtype=dtype)
        return res

        
    @classmethod
    def initialize_with(cls, numpy_func, shape, *args,
                        qhape=None, qodulus=None, dirs=None, invar=True,
                        charge=0, **kwargs):
        """ initialize_with will be called with different numpy_funcs to
        create initializer functions such as zeros and random. It sets
        all the valid blocks of the new tensor to
        numpy_func(block_shape, *args, **kwargs).
        """
        shape = list(map(list, shape))
        qhape = list(map(list, qhape))
        if qodulus is not None:
            charge %= qodulus
            qhape = [[q % qodulus for q in qim] for qim in qhape]
        assert(cls.check_qhape_shape_match(qhape, shape))
        assert(len(dirs) == len(shape))

        # We use a fancy way of passing optional arguments to __init__
        # to avoid setting defaults in two places.
        opt_args = {"qhape": qhape, "qodulus": qodulus, "charge": charge,
                    "invar": invar, "dirs": dirs}
        try:
            opt_args["dtype"] = kwargs["dtype"]
        except KeyError:
            pass
        res = cls(shape, **opt_args)

        dimcombs = itt.product(*tuple(shape))
        qimcombs = itt.product(*tuple(qhape))
        if shape:
            for qcomb, dcomb in zip(qimcombs, dimcombs):
                if res.is_valid_key(qcomb):
                    res[tuple(qcomb)] = numpy_func(dcomb, *args, **kwargs)
        else:
            if res.charge == 0:
                res.defval = numpy_func((), *args, **kwargs)
        return res


    def empty_like(self):
        """ Initializes a tensor that is like a copy of self, but with
        an empty sects.
        """
        res = type(self)(self.shape.copy(), qhape=self.qhape.copy(),
                         qodulus=self.qodulus, dtype=self.dtype,
                         defval=self.defval, invar=self.invar,
                         charge=self.charge, dirs=self.dirs.copy())
        return res



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Methods for slicing, setting and getting elements

    def fill(self, value):
        """Set all the elements of the tensor to be value."""
        self.defval = value
        for v in self.sects.values():
            v.fill(value)

    def __getitem__(self, k):
        """ If self[k] is called, then first self.sects[k] is checked.
        If the key is not found, we check if k still is a valid key for
        this tensor. If yes, a block full of defval is created, set
        assigned to self[k], and returned. If not, a KeyError is raised,
        with message describing what went wrong.
        """
        try:
            return self.sects.__getitem__(k)
        except KeyError:
            if not isinstance(k, tuple) or not len(k) == len(self.qhape):
                raise KeyError("Malformed block key: %s"%str(k))
            if self.is_valid_key(k):
                # Even though the requested block was not found it's a
                # valid block, so we create it.
                try:
                    block = self.defblock(k)
                except ValueError:
                    raise KeyError("Requested block has non-existent quantum "
                                   "numbers.")
                self[k] = block
                return block
            else:
                raise KeyError("Requested a block forbidden by symmetry: %s"
                               % str(k))

    def value(self):
        """ For a scalar tensor, return the scalar. """
        if self.shape:
            raise ValueError("value called on a non-scalar tensor.")
        else:
            return self.defval

    def __setitem__(self, key, value):
        return self.sects.__setitem__(key, value)

    def __delitem__(self, key):
        return self.sects.__delitem__(key)



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Operator methods

    def __repr__(self):
        r = ("%r(%r, qhape=%r, qodulus=%r, sects=%r, dtype=% rdefval=%r, "
             "invar=%r, charge=%r, dirs=%r"%(
                 type(self), self.shape, self.qhape, self.qodulus, self.sects,
                 self.dtype, self.defval, self.invar, self.charge, self.dirs))
        return r

    def __str__(self, *args, **kwargs):
        r = ("%s object:\n"
             "shape = %s,\n"
             "qhape = %s, qodulus = %s, charge = %s\n"
             "dirs = %s,\n"
             "defval = %s, invar = %s, dtype = %s\n"
             "blocks:")%(str(type(self)), self.shape,
                           self.qhape, self.qodulus, self.charge, 
                           self.dirs,
                           self.defval, self.invar, self.dtype)
        for k,v in self.sects.items():
            r += "\n%s:\n%s"%(k,v)
        return r

    __add__ = generate_binary_deferer(opr.add)
    __sub__ = generate_binary_deferer(opr.sub)
    __mul__ = generate_binary_deferer(opr.mul)
    __truediv__ = generate_binary_deferer(opr.truediv)
    __floordiv__ = generate_binary_deferer(opr.floordiv)
    __mod__ = generate_binary_deferer(opr.mod)
    __divmod__ = generate_binary_deferer(divmod)
    __pow__ = generate_binary_deferer(pow)
    __lshift__ = generate_binary_deferer(opr.lshift)
    __rshift__ = generate_binary_deferer(opr.rshift)
    __and__ = generate_binary_deferer(opr.and_)
    __xor__ = generate_binary_deferer(opr.xor)
    __or__ = generate_binary_deferer(opr.or_)

    def arg_swapper(op):
        def res(a,b, *args, **kwargs):
            return op(b,a, *args, **kwargs)
        return res

    __radd__ = generate_binary_deferer(arg_swapper(opr.add))
    __rsub__ = generate_binary_deferer(arg_swapper(opr.sub))
    __rmul__ = generate_binary_deferer(arg_swapper(opr.mul))
    __rtruediv__ = generate_binary_deferer(arg_swapper(opr.truediv))
    __rfloordiv__ = generate_binary_deferer(arg_swapper(opr.floordiv))
    __rmod__ = generate_binary_deferer(arg_swapper(opr.mod))
    __rdivmod__ = generate_binary_deferer(arg_swapper(divmod))
    __rpow__ = generate_binary_deferer(arg_swapper(pow))
    __rlshift__ = generate_binary_deferer(arg_swapper(opr.lshift))
    __rrshift__ = generate_binary_deferer(arg_swapper(opr.rshift))
    __rand__ = generate_binary_deferer(arg_swapper(opr.and_))
    __rxor__ = generate_binary_deferer(arg_swapper(opr.xor))
    __ror__ = generate_binary_deferer(arg_swapper(opr.or_))

    __eq__ = generate_binary_deferer(opr.eq)
    __ne__ = generate_binary_deferer(opr.ne)
    __lt__ = generate_binary_deferer(opr.lt)
    __le__ = generate_binary_deferer(opr.le)
    __gt__ = generate_binary_deferer(opr.gt)
    __ge__ = generate_binary_deferer(opr.ge)

    __neg__ = generate_unary_deferer(opr.neg)
    __pos__ = generate_unary_deferer(opr.pos)
    __abs__ = generate_unary_deferer(abs)
    __invert__ = generate_unary_deferer(opr.invert)

    def conj(self):
        """ Returns a new tensor that is the complex conjugate of self,
        with the directions of all the legs flipped and the charge of
        negated.
        """
        res = self.defer_unary_elementwise(np.conj)
        res.dirs = list(map(opr.neg, res.dirs))
        res.charge = -res.charge
        if self.qodulus is not None:
            res.charge %= res.qodulus
        return res


    def astype(self, dtype, casting='unsafe', copy=True):
        """Changes the dtype of the tensor. By default creates a copy,
        but works in place if copy=False.
        """
        if not np.can_cast(self.dtype, dtype, casting=casting):
            raise ValueError("Cannot cast {} into {} with casting={}.".
                             format(self.dtype, dtype, casting))
        if copy:
            res = self.copy()
        else:
            res = self
        res.dtype = dtype
        for k, v in res.sects.items():
            res[k] = v.astype(dtype, casting=casting, subok=True, copy=False)
        return res


    conjugate = conj
    sqrt = generate_unary_deferer(np.sqrt)
    sign = generate_unary_deferer(np.sign)
    log = generate_unary_deferer(np.log)
    exp = generate_unary_deferer(np.exp)
    abs = __abs__


    def defer_unary_elementwise(self, op_func, *args, **kwargs):
        """ Produces a new tensor that is like self, but all the blocks
        v have been acted on with op_func(v, *args, **kwargs), as has
        the defval. If defval ends up being mapped to something non-zero
        then the resulting tensor is not invariant and is flagged as
        such.

        This method can be used to create basic element-wise unary
        operations on tensors, such as negation and element-wise
        absolute value.
        """
        res = self.empty_like()
        res.defval = op_func(self.defval, *args, **kwargs)
        if res.defval != 0:
            res.invar = False
        for k,v in self.sects.items():
            res_block = op_func(v, *args, **kwargs)
            res.sects[k] = res_block
        return res


    def defer_binary_elementwise(self, B, op_func, *args, **kwargs):
        """ If both self and B are AbelianTensors, then their blocks and
        defvals are operated on pair-wise with op_func(_, _, *args,
        **kwargs). The two tensors should in this case be of the same
        form: same qnums, dims, etc. If not, either warnings or errors
        are raised, depending on whether the operation can still be
        carried out meaningfully.
        
        If B is not an AbelianTensor then all the blocks and
        the defval of self are operated on with op_func(_, B, *args,
        **kwargs).

        The operation is never in-place, and returns a a new tensor. The
        new tensor is like self in its attributes, but may be
        non-invariant if its defval ends up being non-zero.

        This method can be used to create element-wise binary operations
        on tensors, such as basic arithmetic and comparisons.
        """
        try:
            res_dtype = np.result_type(self.dtype, B.dtype)
        except AttributeError:
            res_dtype = np.result_type(self.dtype, B)
        res = self.empty_like()
        res.dtype = res_dtype
        if isinstance(B, AbelianTensor):
            # self and B should be of the same form or one should be a
            # scalar. They should also have the same qodulus.
            assert(type(self).check_form_match(tensor1=self, tensor2=B)
                    or not self.shape or not B.shape)
            assert(self.qodulus == B.qodulus)
            # They may have different charges and dirs, but this
            # generates a warning.
            if self.charge != B.charge and self.shape:
                warnings.warn("Binary operation called on non-scalar tensors "
                              "with differing charges (%i and %i)."
                              %(self.charge, B.charge), stacklevel=3)
            relative_dirs = tuple(map(opr.mul, self.dirs, B.dirs))
            for i, d in enumerate(relative_dirs):
                if d != 1:
                    warnings.warn("Automatically flipping dir %i in binary "
                                  "operation."%i, stacklevel=3)
                    B = B.flip_dir(i)

            # Checks are done, move on to operating.
            res.defval = op_func(self.defval, B.defval, *args, **kwargs)
            all_keys = set().union(self.sects, B.sects)
            for k in all_keys:
                # Use B[k] and self[k], but default to defval if key not
                # found.
                a = self.sects.get(k, self.defval)
                b = B.sects.get(k, B.defval)
                res_block = op_func(a, b, *args, **kwargs)
                res.sects[k] = res_block
        else:
            res.defval = op_func(self.defval, B, *args, **kwargs)
            for k,v in self.sects.items():
                res_block = op_func(v, B, *args, **kwargs)
                res.sects[k] = res_block
        if (res.shape or res.charge) and res.defval != 0:
            res.invar = False
        return res


    def any(self):
        """ Check whether any of the elements of the tensor are True.
        """
        for v in self.sects.values():
            if np.any(v):
                return True
        if self.is_full():
            return False
        else:
            return np.any(self.defval)


    def all(self):
        """ Check whether all of the elements of the tensor are True.
        """
        for v in self.sects.values():
            if not np.all(v):
                return False
        if self.is_full():
            return True
        else:
            return np.all(self.defval)


    def allclose(self, B, rtol=1e-05, atol=1e-08):
        """ Check whether all of the elements of the tensors are close
        to each other. See numpy.allclose for explanations of the
        tolerance arguments.
        """
        # self and B should be of the same form and have the same
        # qodulus.
        assert(type(self).check_form_match(tensor1=self, tensor2=B))
        assert(self.qodulus == B.qodulus)
        # They may have different dirs, but this generates a warning.
        relative_dirs = tuple(map(opr.mul, self.dirs, B.dirs))
        for i, d in enumerate(relative_dirs):
            if d != 1:
                warnings.warn("Automatically flipping dir %i in binary "
                              "operation."%i, stacklevel=3)
                B = B.flip_dir(i)

        # Form checks done, move on to comparing blocks.
        all_keys = set().union(self.sects, B.sects)
        for k in all_keys:
            a = self.sects.get(k, self.defval)
            b = B.sects.get(k, B.defval)
            if not np.allclose(a,b):
                return False
        if self.is_full():
            return True
        else:
            return np.allclose(self.defval, B.defval)


    def max(self):
        if 0 in type(self).flatten_shape(self.shape):
            raise ValueError("zero-size array has no maximum")
        if not self.shape:
            return self.defval
        # If not all blocks are set, then the tensor has an element of
        # defval somewhere.
        m = -np.inf if self.is_full() else self.defval
        for v in self.sects.values():
            try:
                n = np.max(v)
            except ValueError:
                # This block was zero-size.
                n = m
            m = max(m, n)
        return m


    def min(self):
        if 0 in type(self).flatten_shape(self.shape):
            raise ValueError("zero-size array has no maximum")
        if not self.shape:
            return self.defval
        # If not all blocks are set, then the tensor has an element of
        # defval somewhere.
        m = np.inf if self.is_full() else self.defval
        for v in self.sects.values():
            try:
                n = np.min(v)
            except ValueError:
                # This block was zero-size.
                n = m
            m = min(m, n)
        return m


    def average(self):
        s = self.sum()
        flat_shape = self.flatten_shape(self.shape)
        num_of_elements = fct.reduce(opr.mul, flat_shape, 1)
        average = s/num_of_elements
        return average


    def real(self):
        res = self.defer_unary_elementwise(np.real)
        res.dtype = np.float_
        return res


    def imag(self):
        res = self.defer_unary_elementwise(np.imag)
        res.dtype = np.float_
        return res


    def sum(self):
        if self.shape:
            if self.defval:
                raise NotImplementedError("Sum of defval != 0 not "
                                          "implemented.")
            s = 0
            for v in self.sects.values():
                s += np.sum(v)
        else:
            s = self.defval
        return s


    def __len__(self):
        """ This works as for numpy arrays: len returns the total
        dimension of the first leg.
        """
        return self.flatten_dim(self.shape[0])


    def __bool__(self):
        if self.shape:
            raise ValueError("The truth value of a tensor with more than one "
                             "element is ambiguous. Use a.any() or a.all()")
        else:
            return bool(self.defval)



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # To and from normal numpy arrays

    def to_ndarray(self):
        """ Returns a corresponding numpy array. The order of the blocks
        in the result is such that along every index the blocks are
        organized according to rising qnum.
        
        Note that this means that the end result changes if the
        directions of some of the legs are flipped before calling
        to_ndarray(). Thus if for example trace or dot is called on the
        resulting numpy array, the result may be different than for the
        AbelianTensor if the contraction requires flipping directions.
        Similarly taking for example traces and diags along axes that
        were not compatible in the AbelianTensor is a perfectly valid
        thing to do for the ndarray, and gives different results.
        
        All these concerns can be avoided by making sure that one only
        calls on the ndarray operations that would have been valid on
        the AbelianTensor without flipping any directions.
        """
        ndshape = type(self).flatten_shape(self.shape)
        res = np.full(ndshape, self.defval, dtype=self.dtype)
        if 0 in ndshape:
            return res
        shp, qhp = type(self).sorted_shape_qhape(tensor=self)
        # ranges is like shape, but every number d is replaced by a
        # tuple (a,a+d) where a is the sum of all the previous entries
        # in the same dim.
        ranges = []
        for dim in shp:
            prv = dim[0]
            r = [(0, prv)]
            for d in dim[1:]:
                nxt = prv + d
                r.append((prv, nxt))
                prv = nxt
            ranges.append(r)
        for k, v in self.sects.items():
            slc = ()
            for i, qnum in enumerate(k):
                r = ranges[i][qhp[i].index(qnum)]
                slc += (slice(r[0], r[1]),)
            res[slc] = v
        return res


    @classmethod
    def from_ndarray(cls, a, shape=None, qhape=None, dirs=None, qodulus=None,
                     invar=True, charge=0):
        """ Takes an ndarray a, and maps it to a corresponding
        AbelianTensor of the form given in the other arguments. Although
        shape and qhape are keyword arguments to maintain a common
        interface with Tensor, they are not optional. The blocks are
        read in the same order as they are written in to_ndarray, i.e.
        rising qnum along every leg. Note hence that the ordering of the
        qnums in the qhape given has no effect.
        """
        if dirs is None:
            warnings.warn("In from_ndarray, dirs was not given and is thus "
                         "generated to be [1,...,1].")
            dirs = [1]*len(shape)
        is_bool = a.dtype == np.bool_
        invar = invar and not is_bool
        shape, qhape = cls.sorted_shape_qhape(shape=shape, qhape=qhape,
                                              qodulus=qodulus)
        res = cls(shape, qhape=qhape, qodulus=qodulus, dtype=a.dtype,
                  invar=invar, charge=charge, dirs=dirs)
        if not a.shape:
            res.defval = a
            return res
        # ranges is like shape, but every number d is replaced by a
        # tuple (a,a+d) where a is the sum of all the previous entries
        # in the same dim.
        ranges = []
        for dim in res.shape:
            prv = dim[0]
            r = [(0, prv)]
            for d in dim[1:]:
                nxt = prv + d
                r.append((prv, nxt))
                prv = nxt
            ranges.append(r)
        for k in itt.product(*res.qhape):
            if res.is_valid_key(k):
                slc = ()
                for i, qnum in enumerate(k):
                    r = ranges[i][res.qhape[i].index(qnum)]
                    slc += (slice(r[0], r[1]),)
                block = a[slc]
                res.sects[k] = block
        return res



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Miscellaneous

    def is_valid_key(self, key):
        """ Returns true if self.invar is not True or key is a key for a
        valid block allowed by symmetry. Otherwise False.
        """
        if not self.invar:
            return True
        if len(key) != len(self.qhape):
            return False
        key = map(opr.mul, self.dirs, key)
        s = sum(key)
        if self.qodulus is not None:
            s %= self.qodulus
        return s == self.charge


    def compatible_indices(self, other, i, j):
        """ Returns True if leg i of self may be contracted with leg j
        of other, False otherwise. Flipping of indices is allowed (but
        not done, this is only a check).
        """
        s_d = self.dirs[i]
        s_dim = self.shape[i] 
        s_qim = self.qhape[i]
        o_d = other.dirs[j]
        o_dim = other.shape[j] 
        o_qim = [-1 * s_d * o_d * q for q in other.qhape[j]]
        if other.qodulus is not None:
            o_qim = [q % other.qodulus for q in o_qim]
        o_qimdim = set(zip(o_qim, o_dim))
        s_qimdim = set(zip(s_qim, s_dim))
        res = o_qimdim == s_qimdim
        return res
    

    def flip_dir(self, axis):
        """ Flips the direction of the given axis of self. The operation
        is not in-place, but a view is returned. The quantum numbers
        along given axis are also negated accordingly.
        """
        res = self.empty_like()
        res.dirs[axis] *= -1
        if self.qodulus is None:
            qod_func = lambda q: q
        else:
            qod_func = lambda q: q % self.qodulus
        res.qhape[axis] = [qod_func(-q) for q in res.qhape[axis]]
        keys = set(self.sects.keys())
        while keys:
            k = keys.pop()
            kf = list(k)
            kf[axis] = qod_func(-kf[axis])
            kf = tuple(kf)
            vf = self[k]
            if kf in keys:
                v = self[kf]
                keys.discard(kf)
                res[k] = v
            res[kf] = vf
        return res


    def expand_dims(self, axis, direction=1):
        """ Returns a view of self that has an additional leg at the
        position axis. This leg has only one qnum, 0, and dimension 1.
        The direction of the new leg is a keyword argument 'direction'
        that defaults to 1.
        """
        res = self.empty_like()
        res.shape.insert(axis, [1])
        res.qhape.insert(axis, [0])
        res.dirs.insert(axis, direction)
        if self.shape:
            for k,v in self.sects.items():
                new_k = list(k)
                new_k.insert(axis, 0)
                res[tuple(new_k)] = np.expand_dims(v, axis)
        elif res.charge == 0:
            res[(0,)] = np.array((res.defval,), dtype=res.dtype)
            res.defval = 0
        return res


    @staticmethod
    def sorted_shape_qhape(tensor=None, shape=None, qhape=None, qodulus=[]):
        """ Sort shape and qhape according to ascending qnum along every
        leg. Used by to_ and from_ndarray.
        """
        shape = tensor.shape if shape is None else shape
        qhape = tensor.qhape if qhape is None else qhape
        qodulus = tensor.qodulus if qodulus == [] else qodulus
        sorted_qhp = []
        sorted_shp = []
        for qim, dim in zip(qhape, shape):
            qim, dim = zip(*sorted(zip(qim,dim)))
            sorted_qhp.append(qim)
            sorted_shp.append(dim)
        return sorted_shp, sorted_qhp


    def defblock(self, key):
        """ Returns an ndarray of the size of the block self[key],
        filled with self.defval.  This works regardless of whether
        self[key] is set or not and whether the block is allowed by
        symmetry.
        """
        block_shape = []
        for i,qnum in enumerate(key):
            block_shape.append(self.shape[i][self.qhape[i].index(qnum)])
        block = np.full(block_shape, self.defval, dtype=self.dtype)
        return block


    def is_full(self):
        """ Returns True if the elements in self.sects cover all the
        elements in self.
        """
        elements_in_sects = sum(map(opr.attrgetter("size"),
                                    self.sects.values()))
        elements_in_total = fct.reduce(opr.mul,
                                   type(self).flatten_shape(self.shape),
                                   1)
        res = elements_in_sects >= elements_in_total
        return res


    def check_consistency(self):
        """ Checks that self conforms to the defition given in the
        documentation of the class. If yes, returns True, otherwise
        raises an assertion error.  This method is meant to be used by
        the user (probably for debugging) and is not called anywhere in
        the class.
        """
        try:
            assert(len(self.shape) == len(self.qhape) == len(self.dirs))
            # Qnums must be unique within a qim and correspond
            # one-to-one with dimensions in dim.
            assert(all((len(dim) == len(qim) == len(set(qim))
                   for dim,qim in zip(self.shape, self.qhape))))
            assert(all(d == 1 or d == -1 for d in self.dirs))
            if self.qodulus is not None:
                assert(all(q == q % self.qodulus for q in sum(self.qhape, [])))
            # Check that every sect has a valid key and the correct
            # shape and dtype.
            for k,v in self.sects.items():
                assert(v.dtype == self.dtype)
                assert(self.is_valid_key(k))
                block_shp_real = v.shape
                qnum_inds = tuple(self.qhape[i].index(qnum)
                                  for i, qnum in enumerate(k))
                block_shp_claimed = tuple([self.shape[i][j]
                                          for i, j in enumerate(qnum_inds)])
                assert(block_shp_claimed == block_shp_real)
            # Other checks.
            if self.invar and (self.charge != 0 or self.shape):
                assert(self.defval == 0)
        except:
            raise
        return True

    
    @classmethod
    def check_qim_dim_match(cls, qim, dim):
        """ Check that the given qim and dim match, i.e. are valid for
        the same leg.
        """
        return len(qim) == len(dim)

    @classmethod
    def check_qhape_shape_match(cls, qhape, shape):
        """ Check that the given qhape and shape match, i.e. are valid
        for the same tensor.
        """
        return all(cls.check_qim_dim_match(qim, dim)
                   for qim,dim in zip(qhape,shape))

    @classmethod
    def check_form_match(cls, tensor1=None, tensor2=None,
                         qhape1=None, shape1=None, dirs1=None,
                         qhape2=None, shape2=None, dirs2=None,
                         qodulus=None):
        """ Check that the given two tensors have the same form in the
        sense that if their legs are all flipped to point in the same
        direction then both tensors have the same qnums for the same
        indices and with the same dimensions. In stead of giving two
        tensors, sets of qhapes, shapes and dirs and a qodulus can also
        be given.
        """
        if tensor1 is not None:
            qhape1 = tensor1.qhape
            shape1 = tensor1.shape
            dirs1 = tensor1.dirs
        if tensor2 is not None:
            qhape2 = tensor2.qhape
            shape2 = tensor2.shape
            dirs2 = tensor2.dirs
        if not (len(qhape1) == len(qhape2) == len(shape1) == len(shape2)
                == len(dirs1) == len(dirs2)):
            return False
        for d1, qim1, dim1, d2, qim2, dim2 in zip(dirs1, qhape1, shape1,
                                                  dirs2, qhape2, shape2):
            # This is almost like compatible_indices, but for the
            # missing minus sign when building o_qim.
            qim2 = [d1 * d2 * q for q in qim2]
            if qodulus is not None:
                qim2 = [q % qodulus for q in qim2]
            qimdim1 = set(zip(qim1, dim1))
            qimdim2 = set(zip(qim2, dim2))
            if not qimdim1 == qimdim2:
                return False
        return True

    @classmethod
    def find_trunc_dim(cls, S, S_sects, minusabs_next_els, dims,
                       chis=None, eps=0, break_degenerate=False,
                       degeneracy_eps=1e-6, trunc_err_func=None, norm_sq=None):
        """ A utility function that is used by eigenvalue and singular
        value decompositions.
        """
        # First, find what chi will be.
        S = -np.sort(-np.abs(S))
        if norm_sq is None:
            # The user may provide this if the given S has been
            # pretruncated already.
            norm_sq = sum(S**2)
        if trunc_err_func is None:
            trunc_err_func = fct.partial(cls.default_trunc_err_func,
                                         norm_sq=norm_sq)
        # Find the smallest chi for which the error is small enough.
        # If none is found, use the largest chi.
        if sum(S) != 0:
            last_out = S[0]
            for chi in chis:
                if not break_degenerate:
                    # Make sure that we don't break degenerate singular
                    # values by including one but not the other.
                    while 0 < chi < len(S):
                        last_in = S[chi-1]
                        last_out = S[chi]
                        rel_diff = np.abs(last_in-last_out)
                        avrg = (last_in + last_out)/2
                        if avrg != 0:
                            rel_diff /= avrg
                        if rel_diff < degeneracy_eps:
                            chi -= 1
                        else:
                            break
                err = trunc_err_func(S, chi)
                if err <= eps or last_out==0.:
                    break
        else:
            err = 0
            chi = min(chis)

        # Find out which values to keep, i.e. how to distribute chi in
        # the different blocks.
        dim_sum = 0
        while(dim_sum < chi):
            try:
                minusabs_el_to_add, key = heapq.heappop(minusabs_next_els)
            except IndexError:
                # All the dimensions are fully included.
                break
            dims[key] += 1
            this_key_els = S_sects[key][0]
            if dims[key] < len(this_key_els):
                next_el = this_key_els[dims[key]]
                heapq.heappush(minusabs_next_els, (-np.abs(next_el), key))
            dim_sum += 1
        return chi, dims, err

        


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # The meat: actual tensor operations

    def join_indices(self, *inds, dirs=None,
                     return_transposed_shape_data=False):
        """ Joins indices together in the spirit of reshape. inds is
        either an iterable of indices, in which case they are joined, or
        an iterable of iterables of indices, in which case the indices
        listed in each element of inds (a "batch") will be joined.
        
        Before any joining is done the indices are transposed so that
        for every batch of indices to be joined the first remains in
        place and the others are moved to be after it in the order
        given. The order in which the batches are given does not
        matter.
        
        dirs are the directions of the new indices, defaults to
        [1,...,1]. If a batch of indices to be joined consists of only
        one index, its direction will be flipped to be as in dirs.
        
        If return_transposed_shape_data is True, then the shape, qhape
        and dirs (in this order) of the tensor after transposing but
        before reshaping are returned as well.
        
        The method does not modify the original tensor.
        """
        # Format index_batches to be a list of lists of indices.
        if isinstance(inds[0], collections.Iterable):
            index_batches = list(map(list, inds))
        else:
            index_batches = [list(inds)]
        # Remove empty batches.
        index_batches = [b for b in index_batches if len(b)>0]

        if dirs is None:
            warnings.warn("In join_indices, dirs was not given and is thus "
                         "generated to be [1,...,1].")
            dirs = [1]*len(index_batches)
        else:
            if not isinstance(dirs, collections.Iterable):
                dirs = [dirs]
            assert(len(dirs) == len(index_batches))

        if not index_batches:
            # Nothing to be done. However, join_indices should always
            # return an array independent of the original, so we take a
            # view.
            if return_transposed_shape_data:
                return (self.view(), self.shape.copy(), self.qhape.copy(),
                        self.dirs.copy())
            else:
                return self.view()

        # Group dirs together with index_batches so that they get sorted
        # together.
        index_batches_with_dirs = [b + [d] for b,d in zip(index_batches, dirs)]

        # Create the permutation for transposing the tensor. At the same
        # time transpose and sort index_batches.
        joined = set(sum(index_batches, []))
        not_joined = [[i] for i in range(len(self.shape)) if i not in joined]
        all_batches = not_joined + index_batches_with_dirs
        all_batches.sort(key=opr.itemgetter(0))
        # The a[:-1] conditional statement leaves out the dirs when
        # creating the permutation.
        p = sum((a[:-1] if len(a)>1 else a for a in all_batches), [])
        index_batches_with_dirs = [b for b in all_batches if len(b) > 1]
        dirs = [b[-1] for b in index_batches_with_dirs]
        index_batches = [b[:-1] for b in index_batches_with_dirs]
        index_batches = [list(map(p.index, b)) for b in index_batches]
        res = self.transpose(p)

        if return_transposed_shape_data:
            transposed_shape = res.shape.copy()
            transposed_qhape = res.qhape.copy()
            transposed_dirs = res.dirs.copy()

        # Flip the dirs on single indices in index_batches and remove
        # those batches from the list.
        for i,b in reversed(tuple(enumerate(index_batches))):
            if len(b) == 1:
                if res.dirs[b[0]] != dirs[i]:
                    res = res.flip_dir(b[0])
                del(dirs[i])
                del(index_batches[i])

        if not index_batches:
            # If no indices are left, there is no need to join anything.
            if return_transposed_shape_data:
                return res, transposed_shape, transposed_qhape, transposed_dirs
            else:
                return res
        
        # Find out the remaining, new indices after the joining.
        cumulant = 0
        new_inds = []
        for b in index_batches:
            new_inds.append(b[0] - cumulant)
            cumulant += len(b) - 1

        # Reverse index_batches and dirs for the future so that we first
        # process the indices at the end.
        index_batches.reverse()
        dirs.reverse()

        # For every non-zero block in res, reshape the block and add it
        # to the right key in new_sects. However, every item in
        # new_sects will consist of several blocks that need to be
        # concatenated. Because of this, new_sects[k] is a list of
        # lists [k_part1, k_part2, ..., k_partn, reshaped_block],
        # where k_parts are the qnums of the indices that were joined.
        # Thus by later sorting these lists we get them in the right
        # order for concatenation.
        new_sects = {}
        if res.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % res.qodulus
        # Go through every valid index in stead of every key in sects,
        # because blocks of zeros may be concatenated with other blocks.
        valid_ks = (qcomb for qcomb in itt.product(*res.qhape)
                    if res.is_valid_key(qcomb))
        del_slcs = [slice(b[1], b[-1]+1) for b in index_batches]
        get_slcs = [slice(b[0], b[-1]+1) for b in index_batches]
        dir_batches = [[res.dirs[i] for i in batch] for batch in index_batches]
        for k in valid_ks:
            v = res[k]
            new_k = list(k)
            new_shp = list(v.shape)
            k_parts = []
            for b, dir_b, dir_new, del_slc, get_slc in\
                    zip(index_batches, dir_batches, dirs, del_slcs, get_slcs):
                k_part = k[get_slc]
                k_parts.append(k_part)
                k_part = map(opr.mul, k_part, dir_b)
                new_qnum = qod_func(sum(k_part) * dir_new)
                new_k[b[0]] = new_qnum
                del(new_k[del_slc])
                new_shp[b[0]] = fct.reduce(opr.mul, v.shape[get_slc])
                del(new_shp[del_slc])
            k_parts.reverse()
            new_k = tuple(new_k)
            l = new_sects.setdefault(new_k, [])
            l.append(k_parts + [v.reshape(new_shp)])

        # Concatenator is a helper function that recursively
        # concatenates the pieces together. It is called once for every
        # index in a batch.
        def concatenator(l, i=0):
            if i == len(l[0])-2:
                l = [el[-1] for el in l]
            else:
                l = [tuple(g)
                     for k,g in itt.groupby(l, opr.itemgetter(i))]
                l = tuple(map(lambda k: concatenator(k, i=i+1), l))
            return np.concatenate(l, new_inds[i])

        for k,v in new_sects.items():
            # These are the new blocks, just need to concatenate.
            v.sort()
            new_sects[k] = concatenator(v)
        res.sects = new_sects

        # Compute the new shape, qhape and dir.
        for new_d, batch in zip(dirs, index_batches):
            product_of_tuple = lambda l: fct.reduce(opr.mul, l)
            cart_prod_of_dims = itt.product(*tuple(res.shape[i]
                                                         for i in batch))
            new_dim = list(map(product_of_tuple, cart_prod_of_dims))

            qhps = ([q * res.dirs[i] for q in res.qhape[i]] for i in batch)
            cartesian_product_of_qims = itt.product(*tuple(qhps))
            new_qim = map(sum, cartesian_product_of_qims)
            new_qim = (q*new_d for q in new_qim)
            new_qim = list(map(qod_func, new_qim))

            # Still need to concatenate.
            # Sort by new_qim.
            if new_qim:
                new_qim, new_dim = zip(*sorted(zip(new_qim, new_dim)))
                new_qim, new_dim = list(new_qim), list(new_dim)
                n = 0
                q = new_qim[n]
                i = 1
                while i < len(new_qim):
                    if new_qim[i] == q:
                        new_dim[n] += new_dim[i]
                        del(new_qim[i])
                        del(new_dim[i])
                    else:
                        n = i
                        q = new_qim[n]
                        i +=1 

            res.shape[batch[0]] = new_dim
            del res.shape[batch[1] : batch[0] + len(batch)]
            res.qhape[batch[0]] = new_qim
            del res.qhape[batch[1] : batch[0] + len(batch)]
            res.dirs[batch[0]] = new_d
            del res.dirs[batch[1] : batch[0] + len(batch)]

        if return_transposed_shape_data:
            return res, transposed_shape, transposed_qhape, transposed_dirs
        else:
            return res


    def split_indices(self, indices, dims, qims=None, dirs=None):
        """ Splits indices in the spirit of reshape. Indices is an
        iterable of indices to be split. Dims is an iterable of
        iterables such that dims[i]=dim_batch is an iterable of lists of
        dimensions, each list giving the dimensions along a new index
        that will come out of splitting indices[i]. qims correspondingly
        gives the qims of the new indices, and dirs gives the new
        directions.

        An example clarifies:
        Suppose self has shape [dim1, dim2, dim3, dim4], qhape [qim1,
        qim2, qim3, qim4] and dirs [d1,d2,d3,d4]. Suppose then that
        indices = [1,3], dims = [[dimA, dimB], [dimC, dimD]], qims =
        [[qimA, qimB], [qimC, qimD]] and dirs = [[dA, dB] [dC, dD]].
        Then the resulting tensor will have shape [dim1, dimA, dimB,
        dim3, dimC, dimD], qhape [qim1, qimA, qimB, qim3, qimC, qimD]
        and dirs [d1, dA, dB, d3, dC, dD].  All this assuming that that dims
        and qims are such that joining qimA and qimB gives qim2, etc.

        In stead of a list of indices a single index may be given.
        Correspondingly dims, qims and dirs should then have one level
        of depth less as well.

        split_indices does not modify the original tensor.
        """
        # Formatting the input so that indices is a list and dim_batches
        # and dim_batches are lists of lists.
        if isinstance(indices, collections.Iterable):
            assert(len(indices) == len(dims) == len(qims))
            indices = list(indices)
            dim_batches = list(map(list, dims))
            qim_batches = list(map(list, qims))
            if dirs is None:
                warnings.warn("In split_indices, dirs was not given and is "
                             "thus generated to be full of ones.")
                dir_batches = list(map(lambda dim: [1]*len(dim), dims))
            else:
                dir_batches = dirs
        else:
            indices = [indices]
            dim_batches = [list(dims)]
            qim_batches = [list(qims)]
            if dirs is None:
                warnings.warn("In split_indices, dirs was not given and is "
                             "thus generated to be [[1,...,1]].")
                dir_batches = [[1]*len(dims)]
            else:
                dir_batches = [dirs]

        if not indices:
            return self.view()

        # Reverse sort according to indices, so that we always handle
        # the last index first. This way when removing elements from
        # different iterables we always remove from the end and don't
        # mess up the indexing.
        indices, dim_batches, qim_batches, dir_batches =\
               zip(*sorted(zip(indices, dim_batches, qim_batches, dir_batches),
                            reverse=True))

        if self.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % self.qodulus

        # Step one: Build split_data. It will be a dictionary with keys
        # (ind, qnum), so that
        # split_data[ind, qnum] = [(qcomb1, dcomb1, dcum1),
        #                          (qcomb2, dcomb2, dcum2),
        #                          ... ]
        # Each of these tuples 1,2, ... will correspond to a new block
        # in the split tensor.  Every qcomb is a tuple of quantum
        # numbers, one for each new index coming out of ind, such that
        # their combination is qnum.  Every dcomb is a tuple of
        # corresponding dimensions. Every dcum is a tuple of two numbers
        # (a,b) such that when slicing a block of self, the slice along
        # ind to that gets the block in question in dcum[0]:dcum[1].
        split_data = {}
        for ind, dims, qims, dir_batch in zip(indices, dim_batches,
                                              qim_batches, dir_batches):
            # Find combinations of qims that give the right qnum
            dimcombs = itt.product(*dims)
            qimcombs = itt.product(*qims)
            for qcomb, dcomb in zip(qimcombs, dimcombs):
                qcomb_flipped = tuple(map(opr.mul, qcomb, dir_batch))
                qnum = qod_func(sum(qcomb_flipped)*self.dirs[ind])
                if self.qodulus is not None:
                    qnum %= self.qodulus
                if qnum in self.qhape[ind]:
                    try:
                        split_data[ind, qnum].add((qcomb, dcomb))
                    except KeyError:
                        split_data[ind, qnum] = {(qcomb, dcomb)}

        # Sort split_data items and add dcums.
        for k,v in split_data.items():
            v = sorted(v)
            cumulant = 0
            for i, el in enumerate(v):
                prod = fct.reduce(opr.mul, el[1])
                v[i] += ((cumulant, cumulant + prod),)
                cumulant += prod
            split_data[k] = v

        # Step two: Use split_data to do the splitting.
        new_sects = {}
        for k,v in self.sects.items():
            # For every block v that is to be split, we need the
            # corresponding splitting data for every index that is being
            # split.
            datas = map(lambda i: split_data[i, k[i]], indices) 
            # We then take the cartesian product of these datas over the
            # indices being split. That is, every member of the product
            # corresponds to one of the indices.
            for p in itt.product(*datas):
                # p is a tuple of lists, one list for each ind, where
                # each list consists of three tuples: a qcomb, a dcomb
                # and a cumdim. For each p there will be a block in the
                # new tensor.
                #
                # Build the key for the new block, the slice that gets
                # the new block from v, and the shape that the new block
                # shall be reshaped to.
                s = slice(None)
                slc = [s]*len(self.shape)
                new_key = list(k)
                block_shape = list(v.shape)
                for i, t in enumerate(p):
                    qcomb = t[0]
                    dcomb = t[1]
                    cumdim = t[2]
                    new_key[indices[i]:indices[i]+1] = qcomb
                    block_shape[indices[i]:indices[i]+1] = dcomb
                    slc[indices[i]] = slice(cumdim[0], cumdim[1])
                new_key = tuple(new_key)
                # Blam!
                new_sects[new_key] = v[slc].reshape(block_shape)
        res = self.empty_like()
        res.sects = new_sects

        # Create the new shape, qhape and dirs.
        for ind, dim_b, qim_b, dir_b in zip(indices, dim_batches, qim_batches,
                                            dir_batches):
            res.shape[ind:ind+1] = dim_b
            res.qhape[ind:ind+1] = qim_b
            res.dirs[ind:ind+1] = dir_b

        return res


    def swapaxes(self, i, j):
        """ Swaps two legs, returns a view. """
        res = self.empty_like()
        keys = set(self.sects.keys())
        while keys:
            k = keys.pop()
            kt = list(k)
            kt[i], kt[j] = kt[j], kt[i]
            kt = tuple(kt)
            keys.discard(kt)
            v = self[k].swapaxes(i,j)
            try:
                vt = self[kt].swapaxes(i,j)
                res[k], res[kt] = vt, v
            except KeyError:
                res[kt] = v
        res.shape[i], res.shape[j] = res.shape[j], res.shape[i]
        res.qhape[i], res.qhape[j] = res.qhape[j], res.qhape[i]
        res.dirs[i], res.dirs[j] = res.dirs[j], res.dirs[i]
        return res


    def transpose(self, p=(1,0)):
        """ Transposes legs of self, returns a view. """
        res = self.empty_like()
        for k,v in self.sects.items():
            kt = tuple(map(k.__getitem__, p))
            res.sects[kt] = v.transpose(p)
        res.shape = list(map(self.shape.__getitem__, p))
        res.qhape = list(map(self.qhape.__getitem__, p))
        res.dirs = list(map(self.dirs.__getitem__, p))
        return res


    def trace(self, axis1=0, axis2=1):
        """ Takes a trace of self over axis1 and axis2. This differs
        from the usual trace in the sense that it is more like
        connecting the two legs and contracting. This means that if the
        legs axis1 and axis2 don't have the same dim and qim the
        function will raise an error. If the dirs don't match (both are
        1 or both are -1) then one of them is flipped and a warning is
        raised.

        Note that the diagonal consists always of blocks with the same
        qnum on axis1 and axis2 (once dirs are opposite). This means
        that the trace of an invariant charge != 0 tensor is always a
        zero-tensor.
        """
        assert(self.compatible_indices(self, axis1, axis2))
        if axis1 < axis2:
            axis1, axis2 = axis2, axis1
        if self.dirs[axis1] + self.dirs[axis2] != 0:
            warnings.warn("Automatically flipping dir %i in trace."%axis1,
                          stacklevel=2)
            self = self.flip_dir(axis1)
        res = self.empty_like()
        del(res.shape[axis1])
        del(res.shape[axis2])
        del(res.qhape[axis1])
        del(res.qhape[axis2])
        del(res.dirs[axis1])
        del(res.dirs[axis2])

        # We could avoid looping over the whole dictionary by
        # constructing the cartesiand product of all the qims but not
        # qhape[axis2], and then infering what the qnum on axis2 should
        # be. I suspect that this would be slower, but I haven't tried.
        for k,v in self.sects.items():
            qnum = k[axis1] - k[axis2]
            if self.qodulus is not None:
                qnum %= self.qodulus
            if qnum == 0:
                new_k = tuple(i for j,i in enumerate(k)
                              if j != axis1 and j != axis2)
                if new_k in res.sects:
                    res[new_k] += v.trace(axis1=axis1, axis2=axis2)
                else:
                    res[new_k] = v.trace(axis1=axis1, axis2=axis2)
        if not res.shape:
            # The result is a scalar.
            try:
                res.defval = res[()]
                res.sects = {}
            except KeyError:
                # There was no () block, so the tensor is 0 by symmetry.
                pass
        return res


    def multiply_diag(self, diag_vect, axis, direction="r"):
        """ The result of multiply_diag is the same as
        self.dot(diag_vect.diag(), (axis, 0)) if direction = "right" or
        "r" (the diagonal matrix comes from the right) or
        self.dot(diag_vect.diag(), (axis, 1)) if direction = "left" or
        "l"
        This operation is just done without constructing the full
        diagonal matrix.
        """
        assert(diag_vect.qodulus == self.qodulus)
        assert(diag_vect.charge == 0)
        assert(len(diag_vect.shape) == 1)
        assert(direction in {"r", "l", "left", "right"})

        res = self.empty_like()
        if axis < 0:
            axis = len(self.shape) + axis
        right = direction == "r" or direction == "right"

        if self.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % self.qodulus

        # Flip axes as needed.
        if ((right and self.dirs[axis] != -diag_vect.dirs[0]) or
                (not right and self.dirs[axis] != diag_vect.dirs[0])):
            warnings.warn("Automatically flipping dir 0 of diag_vect in "
                          "multiply_diag.",
                          stacklevel=2)
            diag_vect = diag_vect.flip_dir(0)

        for k,v in self.sects.items():
            q_sum = k[axis]
            k_new = list(k)
            k_new[axis] = q_sum
            k_new = tuple(k_new)
            v = np.swapaxes(v, -1, axis)
            v = v * diag_vect[(q_sum,)]
            v = np.swapaxes(v, -1, axis)
            res[k_new] = v

        res.qhape[axis] = [qod_func(q + diag_vect.charge)
                            for q in diag_vect.qhape[0]]
        res.charge = qod_func(self.charge + diag_vect.charge)
        return res


    def matrix_dot(self, other):
        """ Takes the dot product of two tensors of rank < 3. If self or
        other is a matrix, it must be invariant and have defval == 0.
        """
        assert(self.qodulus == other.qodulus)

        # The following essentially is a massive case statement on
        # whether self and other are scalars, vectors or matrices.
        # Unwieldly, but efficient and clear.
        if not self.shape and not other.shape:
            return self*other
        else:
            res_dtype = np.result_type(self.dtype, other.dtype)
            if self.qodulus is None:
                qod_func = lambda x: x
            else:
                qod_func = lambda x: x % self.qodulus
            res_charge = qod_func(self.charge + other.charge)
            res_invar = self.invar and other.invar

            # Vector times vector
            if len(self.shape) == 1 and len(other.shape) == 1:
                assert(self.compatible_indices(other, 0, 0))
                if self.dirs[0] + other.dirs[0] != 0:
                    warnings.warn("Automatically flipping dir 0 of other in "
                                  "dot.")
                    other = other.flip_dir(0)
                res = 0
                for qnum in self.qhape[0]:
                    try:
                        a = self[(qnum,)]
                        b = other[(qnum,)]
                    except KeyError:
                        continue
                    prod = np.dot(a,b)
                    if prod:
                        res += np.dot(a,b)
                res = type(self)([], qhape=[], qodulus=self.qodulus, sects={},
                                 defval=res, dirs=[], dtype=res_dtype,
                                 charge=res_charge, invar=res_invar)
            else:
                res_sects = {}

                # Vector times matrix
                if len(self.shape) == 1:
                    assert(other.invar)
                    assert(other.defval == 0)
                    assert(self.compatible_indices(other, 0, 0))
                    if self.dirs[0] + other.dirs[0] != 0:
                        warnings.warn("Automatically flipping dir 0 of self "
                                      "in dot.")
                        self = self.flip_dir(0)
                    res_shape = [other.shape[1]]
                    res_qhape = [other.qhape[1]]
                    res_dirs = [other.dirs[1]]
                    flux = -other.dirs[0] * other.dirs[1]
                    for sum_qnum in self.qhape[0]:
                        b_qnum = qod_func(sum_qnum*flux +
                                          other.dirs[1]*other.charge)
                        try:
                            a = self[(sum_qnum,)]
                            b = other[(sum_qnum, b_qnum)]
                            res_sects[(b_qnum,)] = np.dot(a,b)
                        except KeyError:
                            # One of the blocks was zero so the resulting
                            # block will be zero.
                            continue

                # Matrix times vector
                elif len(other.shape) == 1:
                    assert(self.invar)
                    assert(self.defval == 0)
                    assert(self.compatible_indices(other, 1, 0))
                    if self.dirs[1] + other.dirs[0] != 0:
                        warnings.warn("Automatically flipping dir 0 of other "
                                      "in dot.")
                        other = other.flip_dir(0)
                    res_shape = [self.shape[0]]
                    res_qhape = [self.qhape[0]]
                    res_dirs = [self.dirs[0]]
                    flux = -self.dirs[0] * self.dirs[1]
                    for sum_qnum in self.qhape[1]:
                        a_qnum = qod_func(sum_qnum*flux +
                                          self.dirs[0]*self.charge)
                        try:
                            a = self[(a_qnum, sum_qnum)]
                            b = other[(sum_qnum,)]
                            res_sects[(a_qnum,)] = np.dot(a,b)
                        except KeyError:
                            # One of the blocks was zero so the resulting
                            # block will be zero.
                            continue

                # Matrix times matrix
                else:
                    assert(self.invar and other.invar)
                    assert(self.defval == other.defval == 0)
                    assert(self.compatible_indices(other, 1, 0))
                    if self.dirs[1] + other.dirs[0] != 0:
                        warnings.warn("Automatically flipping dir 0 of other "
                                      "in dot.")
                        other = other.flip_dir(0)
                    res_shape = [self.shape[0], other.shape[1]]
                    res_qhape = [self.qhape[0], other.qhape[1]]
                    res_dirs = [self.dirs[0], other.dirs[1]]
                    a_flux = -self.dirs[0] * self.dirs[1]
                    b_flux = -other.dirs[0] * other.dirs[1]
                    for sum_qnum in self.qhape[1]:
                        a_qnum = qod_func(sum_qnum*a_flux +
                                          self.dirs[0]*self.charge)
                        b_qnum = qod_func(sum_qnum*b_flux +
                                          other.dirs[1]*other.charge)
                        try:
                            a = self[a_qnum, sum_qnum]
                            b = other[sum_qnum, b_qnum]
                            res_sects[a_qnum, b_qnum] = np.dot(a,b)
                        except KeyError:
                            # One of the blocks was zero so the resulting
                            # block will be zero.
                            continue
                res = type(self)(res_shape, qhape=res_qhape,
                                 qodulus=self.qodulus, sects=res_sects,
                                 dtype=res_dtype, dirs=res_dirs,
                                 charge=res_charge, invar=res_invar)
        return res


    def matrix_eig(self, chis=None, eps=0, print_errors=0, hermitian=False,
                   break_degenerate=False, degeneracy_eps=1e-6,
                   sparse=False, trunc_err_func=None):
        """ Find eigenvalues and eigenvectors of a matrix. The input
        must have defval == 0, invar == True, charge == 0 and must be
        square in the sense that the dimensions must have the same qim
        and dim and opposing dirs.

        If hermitian is True the matrix is assumed to be hermitian.

        Truncation works like for SVD.

        The output is in the form S, U, where S is a non-invariant
        vector of eigenvalues and U is a matrix that has as its columns
        the eigenvectors. Both have the same dim and qim as self.
        """
        chis = self.matrix_decomp_format_chis(chis, eps)
        maxchi = max(chis)
        assert(self.defval == 0)
        assert(self.invar)
        assert(self.charge == 0)
        assert(self.dirs[0] + self.dirs[1] == 0)
        assert(set(zip(self.qhape[0], self.shape[0])) ==
               set(zip(self.qhape[1], self.shape[1])))
        if self.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % self.qodulus

        S_dtype = np.float_ if hermitian else np.complex_
        U_dtype = self.dtype if hermitian else np.complex_

        eigdecomps = {}
        dims = {}
        minusabs_next_eigs = []
        all_eigs = []
        for k,v in self.sects.items():
            if 0 not in v.shape:
                if sparse and maxchi < min(v.shape) - 1:
                    if hermitian:
                        s, u = spsla.eighs(v, k=maxchi,
                                           return_eigenvectors=True)
                    else:
                        s, u = spsla.eigs(v, k=maxchi,
                                          return_eigenvectors=True)
                else:
                    if hermitian:
                        s, u = np.linalg.eigh(v)
                    else:
                        s, u = np.linalg.eig(v)
                order = np.argsort(-np.abs(s))
                s = s[order]
                u = u[:,order]
                s = s.astype(S_dtype)
                u = u.astype(U_dtype)
                eigdecomp = (s, u)
            else:
                shp = v.shape
                m = min(shp)
                u = np.empty((shp[0], m), dtype=U_dtype)
                s = np.empty((m,), dtype=S_dtype)
                eigdecomp = (s, u)
            eigdecomps[k] = eigdecomp
            dims[k] = 0
            all_eigs.append(s)
            if 0 not in s.shape:
                heapq.heappush(minusabs_next_eigs, (-np.abs(s[0]), k))
        try:
            all_eigs = np.concatenate(all_eigs)
        except ValueError:
            # all_eigs == []
            all_eigs = np.array((0,))
        
        if sparse:
            norm_sq = self.norm_sq()
        else:
            norm_sq = None
        # Truncate, if truncation dimensions are given.
        chi, dims, rel_err = type(self).find_trunc_dim(
            all_eigs, eigdecomps, minusabs_next_eigs, dims,
            chis=chis, eps=eps, break_degenerate=break_degenerate,
            degeneracy_eps=degeneracy_eps, trunc_err_func=trunc_err_func,
            norm_sq=norm_sq
        )

        if print_errors > 0:
            print('Relative truncation error in eig: '
                  '%.3e' % rel_err)

        # Truncate each block and create the dim for the new index.
        new_dim = []
        new_qim = []
        eigdecomps = {k:v for k,v in eigdecomps.items() if dims[k] > 0}
        for k,v in eigdecomps.items():
            d = dims[k]
            if d>0:
                new_dim.append(d)
                new_qim.append(k[0])
                eigdecomps[k] = (v[0][:d], v[1][:,:d])
            else:
                del(eigdecomps[k])

        # Initialize U, S.
        d = self.dirs[0]
        S = type(self)([new_dim], qhape=[new_qim], dirs=[d],
                       qodulus=self.qodulus, dtype=S_dtype, invar=False,
                       charge=0)
        U = type(self)([self.shape[0], new_dim],
                       qhape=[self.qhape[0], new_qim],
                       dirs=[d,-d],
                       qodulus=self.qodulus, dtype=U_dtype,
                       charge=0)

        # Set the blocks of U, S and V.
        for k,v in eigdecomps.items():
            S[(k[0],)] = v[0]
            k_U = (k[0], k[0])
            U[k_U] = v[1]

        return S, U, rel_err


    def matrix_svd(self, chis=None, eps=0, print_errors=0,
                   break_degenerate=False, degeneracy_eps=1e-6,
                   sparse=False, trunc_err_func=None):
        """ SVD a matrix. The matrix must have invar == True and defval
        == 0.

        The optional argument chis is a list of bond dimensions. The SVD
        is truncated to one of these dimensions chi, meaning that only
        chi largest singular values are kept. If chis is a single
        integer (either within a singleton list or just as a bare
        integer) this dimension is used. If eps==0, the largest value
        in chis is used. Otherwise the smallest chi in chis is used,
        such that the relative error made in the truncation is smaller
        than eps. The truncation error is by default the Frobenius norm
        of the difference, but can be specified with the keyword agument
        trunc_err_func.

        An exception to the above is degenerate singular values. By
        default truncation is never done so that some singular values
        are included while others of the same value are left out. If
        this is about to happen, chi is decreased so that none of the
        degenerate singular values are included. This default behavior
        can be changed with the keyword argument break_degenerate=True.
        The default threshold for when singular values are considered
        degenerate is 1e-6. This can be changed with the keyword
        argument degeneracy_eps.

        If print_errors > 0 truncation error is printed.

        The method returns the tuple U, S, V, rel_err, where S is a
        non-invariant vector and U and V are unitary matrices. They are
        such that U.diag(S).V = self, where the equality is appromixate
        if there is truncation. U and S have always charge 0, but V has
        the same charge as self. U has dirs [d,-d] where d =
        self.dirs[0], but V has the same dirs as self. rel_err is the
        truncation error.
        """
        chis = self.matrix_decomp_format_chis(chis, eps)
        maxchi = max(chis)
        assert(self.defval == 0)
        assert(self.invar)
        if self.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % self.qodulus

        svds = {}
        dims = {}
        minus_next_sings = []
        all_sings = []
        for k,v in self.sects.items():
            if 0 not in v.shape:
                if sparse and maxchi < min(v.shape) - 1:
                    u, s, v = spsla.svds(v, k=maxchi,
                                         return_singular_vectors=True)
                    order = np.argsort(-s)
                    u = u[:, order]
                    s = s[order]
                    v = v[order, :]
                else:
                    u, s, v = np.linalg.svd(v, full_matrices=False)
            else:
                shp = v.shape
                m = min(shp)
                u = np.empty((shp[0], m), dtype=self.dtype)
                s = np.empty((m,), dtype=np.float_)
                v = np.empty((m, shp[1]), dtype=self.dtype)
            svd = (s, u, v)
            svds[k] = svd
            dims[k] = 0
            sings = svd[0]
            all_sings.append(sings)
            if 0 not in sings.shape:
                heapq.heappush(minus_next_sings, (-sings[0], k))
        try:
            all_sings = np.concatenate(all_sings)
        except ValueError:
            # all_sings == []
            all_sings = np.array((0,))
        
        if sparse:
            norm_sq = self.norm_sq()
        else:
            norm_sq = None
        # Truncate, if truncation dimensions are given.
        chi, dims, rel_err = type(self).find_trunc_dim(
            all_sings, svds, minus_next_sings, dims,
            chis=chis, eps=eps, break_degenerate=break_degenerate,
            degeneracy_eps=degeneracy_eps, trunc_err_func=trunc_err_func,
            norm_sq=norm_sq
        )

        if print_errors > 0:
            print('Relative truncation error in SVD: %.3e' % rel_err)

        # Truncate each block and create the dim for the new index.
        new_dim = []
        new_qim = []
        svds = {k:v for k,v in svds.items() if dims[k] > 0}
        for k,v in svds.items():
            d = dims[k]
            if d>0:
                new_dim.append(d)
                new_qim.append(k[0])
                svds[k] = (v[0][:d], v[1][:,:d], v[2][:d,:])
            else:
                del(svds[k])

        # Initialize U, S, V.
        d = self.dirs[0]
        U = type(self)([self.shape[0], new_dim],
                       qhape=[self.qhape[0], new_qim],
                       dirs=[d,-d],
                       qodulus=self.qodulus, dtype=self.dtype,
                       charge=0)
        S = type(self)([new_dim], qhape=[new_qim], dirs=[d],
                       qodulus=self.qodulus, dtype=np.float_, invar=False,
                       charge=0)
        V = type(self)([new_dim, self.shape[1]],
                       qhape=[new_qim, self.qhape[1]],
                       dirs=[d, self.dirs[1]],
                       qodulus=self.qodulus, dtype=self.dtype,
                       charge=self.charge)

        # Set the blocks of U, S and V.
        for k,v in svds.items():
            k_U = (k[0], k[0])
            S[(k[0],)] = v[0]
            U[k_U] = v[1]
            V[k] = v[2]

        return U, S, V, rel_err



==> anc/GiltTNR_src/tensors/symmetrytensors.py <==
import numpy as np
import collections
import itertools
import sys
from functools import reduce
from .abeliantensor import AbelianTensor

class TensorZQ(AbelianTensor):

    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Initializers and factory methods

    def __init__(self, shape, *args, qhape=None, qodulus=None, **kwargs):
        if qhape is None:
            qhape = type(self).shape_to_qhape(shape)
        qodulus = type(self).qodulus
        return super(TensorZQ, self).__init__(shape, *args, qhape=qhape,
                                              qodulus=qodulus, **kwargs)

    @classmethod
    def eye(cls, dim, qim=None, qodulus=None, dtype=np.float_):
        if qim is None:
            qim = cls.dim_to_qim(dim)
        qodulus = cls.qodulus
        return super(TensorZQ, cls).eye(dim, qim=qim, qodulus=qodulus,
                     dtype=np.float_)

    @classmethod
    def initialize_with(cls, numpy_func, shape, *args,
                        qhape=None, qodulus=None, **kwargs):
        if qhape is None:
            qhape = cls.shape_to_qhape(shape)
        qodulus = cls.qodulus
        return super(TensorZQ, cls).initialize_with(numpy_func, shape, *args,
                                                    qhape=qhape,
                                                    qodulus=qodulus, **kwargs)



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # To and from normal numpy arrays

    @classmethod
    def from_ndarray(cls, a, *args, shape=None, qhape=None, qodulus=None,
                     **kwargs):
        if qhape is None:
            qhape = cls.shape_to_qhape(shape)
        qodulus = cls.qodulus
        return super(TensorZQ, cls).from_ndarray(a, *args, shape=shape,
                                                 qhape=qhape, qodulus=qodulus,
                                                 **kwargs)



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Miscellaneous

    @classmethod
    def dim_to_qim(cls, dim):
        return [0] if len(dim)==1 else list(range(cls.qodulus))

    @classmethod
    def shape_to_qhape(cls, shape):
        return [cls.dim_to_qim(dim) for dim in shape]


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # The meat: actual tensor operations

    def split_indices(self, indices, dims, qims=None, dirs=None):
        # Buildind qims.
        if qims is None:
            if isinstance(indices, collections.Iterable):
                qims = [type(self).shape_to_qhape(dim) for dim in dims]
            else:
                qims = type(self).shape_to_qhape(dims)
        return super(TensorZQ, self).split_indices(indices, dims, qims=qims,
                                                   dirs=dirs)


#=============================================================================#


class TensorZ2(TensorZQ):
    qodulus = 2

class TensorZ3(TensorZQ):
    qodulus = 3

class TensorU1(AbelianTensor):
    qodulus = None



==> anc/GiltTNR_src/tensors/tensor.py <==
import numpy as np
import collections
import itertools
import operator as opr
import functools as fct
import scipy.sparse.linalg as spsla
from .tensorcommon import TensorCommon

class Tensor(TensorCommon, np.ndarray):
    """ This class implements no new functionality beyond ndarrays, but
    simply provides ndarrays the same interface that is used by the
    symmetry preserving tensor classes. Tensors always have qhape == None,
    dirs == None and charge == 0.
    """

    def __new__(cls, shape, *args, qhape=None, charge=None, invar=None,
                dirs=None, **kwargs):
        shape = cls.flatten_shape(shape)
        res = np.ndarray(shape, *args, **kwargs).view(cls)
        return res

    @classmethod
    def initialize_with(cls, numpy_func, shape, *args,
                        qhape=None, charge=None, invar=None, dirs=None,
                        **kwargs):
        shape = cls.flatten_shape(shape)
        res = numpy_func(shape, *args, **kwargs).view(cls)
        return res

    @classmethod
    def eye(cls, dim, qim=None, qodulus=None, *args, **kwargs):
        dim = cls.flatten_dim(dim)
        res = np.eye(dim, *args, **kwargs).view(cls)
        return res

    def diag(self, **kwargs):
        res = np.diag(self).view(Tensor)
        return res

    # Every tensor object has the attributes qhape, dirs and charge just
    # to match the interface of AbelianTensor.
    qhape = None
    dirs = None
    charge = 0


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # To and from normal numpy arrays

    def to_ndarray(self, **kwargs):
        return np.asarray(self.copy())

    @classmethod
    def from_ndarray(cls, a, **kwargs):
        if isinstance(a, np.ndarray):
            res = a.copy().view(cls)
        else:
            res = np.array(a).view(cls)
        return res



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Methods for slicing, setting and getting elements

    fill = np.ndarray.fill



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Operator methods

    conjugate = np.ndarray.conj
    abs = np.ndarray.__abs__
    any = np.ndarray.any
    all = np.ndarray.all
    allclose = np.allclose

    def log(self):
        return np.log(self)

    def exp(self):
        return np.exp(self)

    def sqrt(self):
        return np.sqrt(self)

    def average(self):
        return np.average(self)

    def sign(self):
        return np.sign(self)

    def real(self):
        return super(Tensor, self).real

    def imag(self):
        return super(Tensor, self).imag

    def sum(self):
        return super(Tensor, self).sum().value()



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Miscellaneous

    def compatible_indices(self, other, i, j):
        return self.shape[i] == other.shape[j]

    def flip_dir(self, axis):
        res = self.view()
        return res

    def expand_dims(self, axis, direction=1):
        res = np.expand_dims(self, axis)
        if not isinstance(res, Tensor):
            res = type(self).from_ndarray(res)
        return res

    def value(self):
        """ For a scalar tensor, return the scalar. """
        if self.shape:
            raise ValueError("value called on a non-scalar tensor.")
        else:
            return self[()]

    @classmethod
    def check_form_match(cls, tensor1=None, tensor2=None,
                         qhape1=None, shape1=None, dirs1=None,
                         qhape2=None, shape2=None, dirs2=None,
                         qodulus=None):
        """ Check that the given two tensors have the same form in the
        sense that if their legs are all flipped to point in the same
        direction then both tensors have the same qnums for the same
        indices and with the same dimensions. In stead of giving two
        tensors, sets of qhapes, shapes and dirs and a qodulus can also
        be given.
        """
        if tensor1 is not None:
            shape1 = tensor1.shape
        if tensor2 is not None:
            shape2 = tensor2.shape
        return shape1 == shape2

    @classmethod
    def find_trunc_dim(cls, S, chis=None, eps=0, break_degenerate=False,
                       degeneracy_eps=1e-6, trunc_err_func=None,
                       norm_sq=None):
        S = np.abs(S)
        if trunc_err_func is None:
            if norm_sq is None:
                # The user may provide this if the given S has been
                # pretruncated already.
                norm_sq = sum(S**2)
            trunc_err_func = fct.partial(cls.default_trunc_err_func,
                                         norm_sq=norm_sq)
        # Find the smallest chi for which the error is small enough.
        # If none is found, use the largest chi.
        if sum(S) != 0:
            last_out = S[0]
            for chi in chis:
                if not break_degenerate:
                    # Make sure that we don't break degenerate singular
                    # values by including one but not the other.
                    while 0 < chi < len(S):
                        last_in = S[chi-1]
                        last_out = S[chi]
                        rel_diff = np.abs(last_in-last_out)
                        avrg = (last_in + last_out)/2
                        if avrg != 0:
                            rel_diff /= avrg
                        if rel_diff < degeneracy_eps:
                            chi -= 1
                        else:
                            break
                err = trunc_err_func(S, chi)
                if err <= eps or last_out==0.:
                    break
        else:
            err = 0
            chi = min(chis)
        return chi, err

    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # The meat: actual tensor operations

    def join_indices(self, *inds, return_transposed_shape_data=False,
                     **kwargs):
        """ Joins indices together in the spirit of reshape. inds is
        either a iterable of indices, in which case they are joined, or
        a iterable of iterables of indices, in which case the indices
        listed in each element of inds will be joined.
        
        Before any joining is done the indices are transposed so that
        for every batch of indices to be joined the first remains in
        place and the others are moved to be after in the order given.
        The order in which the batches are given does not matter.
        
        If return_transposed_shape_data is True, then the shape of the
        tensor after transposing but before reshaping is returned as
        well, in addition to None and None, that take the place of
        transposed_qhape and transposed_dirs of AbelianTensor.
        
        The method does not modify the original tensor.
        """
        # Format index_batches to be a list of lists of indices.
        if isinstance(inds[0], collections.Iterable):
            index_batches = list(map(list, inds))
        else:
            index_batches = [list(inds)]
        # Remove empty batches.
        index_batches = [b for b in index_batches if b]

        # Create the permutation p for transposing.
        joined = set(sum(index_batches, []))
        # Now we only need to insert the indices that are not joined.
        not_joined = [[i] for i in range(len(self.shape)) if i not in joined]
        all_in_batches = not_joined + index_batches
        all_in_batches.sort(key=opr.itemgetter(0))
        p = sum(all_in_batches, [])
        index_batches = [batch for batch in all_in_batches if len(batch) > 1]
        index_batches = [list(map(p.index, batch)) for batch in index_batches]
        self = self.transpose(p)

        if return_transposed_shape_data:
            transposed_shape = self.shape

        shp = list(self.shape)
        for batch in reversed(index_batches):
            new_dim = fct.reduce(opr.mul, map(shp.__getitem__, batch))
            shp[batch[0]] = new_dim
            del shp[batch[1] : batch[0]+len(batch)]
        self = self.reshape(shp)

        if return_transposed_shape_data:
            return self, transposed_shape, None, None
        else:
            return self


    def split_indices(self, indices, dims, qims=None, **kwargs):
        """ Splits indices in the spirit of reshape. Indices is an
        iterable of indices to be split. Dims is an iterable of
        iterables such that dims[i]=dim_batch is an iterable of lists of
        dimensions, each list giving the dimensions along a new index
        that will come out of splitting indices[i].

        An example clarifies:
        Suppose self has shape [dim1, dim2, dim3, dim4]. Suppose then
        that indices = [1,3], dims = [[dimA, dimB], [dimC, dimD]].  Then
        the resulting tensor will have shape [dim1, dimA, dimB, dim3,
        dimC, dimD], assuming that that dims and are such that joining
        dimA and dimB gives qim2, etc.

        In stead of a list of indices a single index may be given.
        Correspondingly dims should then have one level of depth less as
        well.

        split_indices never modifies the original tensor.
        """
        # Formatting the input so that indices is a list and dim_batches
        # is a list of lists.
        if isinstance(indices, collections.Iterable):
            assert(len(indices) == len(dims))
            indices = list(indices)
            dim_batches = list(map(list, dims))
        else:
            indices = [indices]
            dim_batches = [list(dims)]
        dim_batches = [[type(self).flatten_dim(dim) for dim in batch]
                        for batch in dim_batches]

        if not indices:
            return self.view()

        # Sort indices and dim_batches according to reversed indices.
        # This is necessary for the next step to work.
        indices, dim_batches = zip(*sorted(zip(indices, dim_batches),
                                           reverse=True))
        # Compute the new shape.
        new_shape = list(self.shape)
        for ind, batch in zip(indices, dim_batches):
            new_shape[ind:ind+1] = batch

        # Reshape
        res = self.reshape(new_shape)
        return res

    
    def multiply_diag(self, diag_vect, axis, *args, **kwargs):
        """ Multiply self along axis with the diagonal matrix of
        components diag_vect.
        """
        if len(diag_vect.shape) != 1:
            raise ValueError("Second argument of multiply_diag must be a "
                             "vector.")
        if axis < 0:
            axis = len(self.shape) + axis
        res = self.swapaxes(-1, axis)
        res = res * diag_vect
        res = res.swapaxes(-1, axis)
        return res


    def trace(self, axis1=0, axis2=1):
        # We assert that the tensor is square with respect to axis1 and
        # axis2, to follow as closely as possible what AbelianTensor
        # does.
        assert(self.compatible_indices(self, axis1, axis2))
        trace = super(Tensor, self).trace(axis1=axis1, axis2=axis2)
        return type(self).from_ndarray(trace)


    def dot(self, B, indices):
        result = np.tensordot(self, B, indices)
        if not isinstance(result, Tensor):
            result = type(self).from_ndarray(result)
        return result


    def matrix_dot(self, B):
        result = np.dot(self, B)
        if not isinstance(result, TensorCommon):
            result = type(self).from_ndarray(result)
        return result


    def matrix_eig(self, chis=None, eps=0, print_errors=0, hermitian=False,
                   break_degenerate=False, degeneracy_eps=1e-6,
                   sparse=False, trunc_err_func=None):
        chis = self.matrix_decomp_format_chis(chis, eps)
        mindim = min(self.shape)
        maxchi = max(chis)
        if sparse and maxchi < mindim - 1:
            if hermitian:
                S, U = spsla.eigsh(self, k=maxchi, return_eigenvectors=True)
            else:
                S, U = spsla.eigs(self, k=maxchi, return_eigenvectors=True)
            norm_sq = self.norm_sq()
        else:
            if hermitian:
                S, U = np.linalg.eigh(self)
            else:
                S, U = np.linalg.eig(self)
            norm_sq = None
        order = np.argsort(-np.abs(S))
        S = S[order]
        U = U[:,order]
        # Truncate, if truncation dimensions are given.
        chi, rel_err = type(self).find_trunc_dim(
            S, chis=chis, eps=eps, break_degenerate=break_degenerate,
            degeneracy_eps=degeneracy_eps, trunc_err_func=trunc_err_func,
            norm_sq=norm_sq)
        # Truncate
        S = S[:chi]
        U = U[:,:chi]
        if print_errors > 0:
            print('Relative truncation error in eig: %.3e' % rel_err)
        if not isinstance(S, TensorCommon):
            S = type(self).from_ndarray(S)
        if not isinstance(U, TensorCommon):
            U = type(self).from_ndarray(U)
        return S, U, rel_err


    def matrix_svd(self, chis=None, eps=0, print_errors=0,
                   break_degenerate=False, degeneracy_eps=1e-6,
                   sparse=False, trunc_err_func=None):
        chis = self.matrix_decomp_format_chis(chis, eps)
        mindim = min(self.shape)
        maxchi = max(chis)
        if sparse and maxchi < mindim - 1:
            U, S, V = spsla.svds(self, k=maxchi,
                                 return_singular_vectors=True)
            norm_sq = self.norm_sq()
        else:
            U, S, V = np.linalg.svd(self, full_matrices=False)
            norm_sq = None
        S = Tensor.from_ndarray(S)
        # Truncate, if truncation dimensions are given.
        chi, rel_err = type(self).find_trunc_dim(
            S, chis=chis, eps=eps, break_degenerate=break_degenerate,
            degeneracy_eps=degeneracy_eps, trunc_err_func=trunc_err_func,
            norm_sq=norm_sq)
        # Truncate
        S = S[:chi]
        U = U[:,:chi]
        V = V[:chi,:]
        if print_errors > 0:
            print('Relative truncation error in SVD: %.3e' % rel_err)
        if not isinstance(U, TensorCommon):
            U = type(self).from_ndarray(U)
        if not isinstance(V, TensorCommon):
            V = type(self).from_ndarray(V)
        return U, S, V, rel_err



==> anc/GiltTNR_src/tensors/tensorcommon.py <==
import numpy as np
import collections
import itertools as itt
import functools as fct
import warnings


class TensorCommon:
    """ A base class for Tensor and AbelianTensor, that implements some
    higher level functions that are common to the two. Useful also for
    type checking as in isinstance(T, TensorCommon).
    """

    @classmethod
    def empty(cls, *args, **kwargs):
        return cls.initialize_with(np.empty, *args, **kwargs)

    @classmethod
    def zeros(cls, *args, **kwargs):
        return cls.initialize_with(np.zeros, *args, **kwargs)

    @classmethod
    def ones(cls, *args, **kwargs):
        return cls.initialize_with(np.ones, *args, **kwargs)

    @classmethod
    def random(cls, *args, **kwargs):
        return cls.initialize_with(np.random.random_sample, *args, **kwargs)


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Miscellaneous

    def form_str(self):
        s = "shape: %s\nqhape: %s\ndirs: %s"%(
                str(self.shape), str(self.qhape), str(self.dirs))
        return s

    @staticmethod
    def flatten_shape(shape):
        try:
            return tuple(map(TensorCommon.flatten_dim, shape))
        except TypeError:
            return shape

    @staticmethod
    def flatten_dim(dim):
        try:
            return sum(dim)
        except TypeError:
            return dim

    def norm_sq(self):
        conj = self.conj()
        all_inds = tuple(range(len(self.shape)))
        norm_sq = self.dot(conj, (all_inds, all_inds))
        return np.abs(norm_sq.value())

    def norm(self):
        return np.sqrt(self.norm_sq())

    @classmethod
    def default_trunc_err_func(cls, S, chi, norm_sq=None):
        if norm_sq is None:
            norm_sq = sum(S**2)
        sum_disc = sum(S[chi:]**2)
        err = np.sqrt(sum_disc/norm_sq)
        return err


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # The meat: actual tensor operations

    def to_matrix(self, left_inds, right_inds, dirs=None,
                  return_transposed_shape_data=False):
        """ Transposes left_inds to one side of self and right_inds to
        the other, and joins these indices so that the result is a
        matrix. On both sides, before reshaping, the indices are also
        transposed to the order given in left/right_inds. If one or both
        of left/right_inds is not provided the result is a vector or a
        scalar. 

        dirs are the directions of the new indices. By default it is
        [1,-1] for matrices and [1] (respectively [-1]) if only
        left_inds (respectively right_inds) is provided.

        If return_transposed_shape_data is True then the shape, qhape
        and dirs of the tensor after all the transposing but before
        reshaping is returned as well.
        """
        if dirs is None:
            if len(left_inds) > 0 and len(right_inds) > 0:
                dirs = [1,-1]
            elif len(right_inds) > 0:
                dirs = [-1]
            elif len(left_inds) > 0:
                dirs = [1]
            else:
                dirs = []

        result = self.join_indices(left_inds, right_inds, dirs=dirs,
                                   return_transposed_shape_data=\
                                           return_transposed_shape_data)
        if return_transposed_shape_data:
            result, transposed_shape, transposed_qhape, transposed_dirs =\
                    result

        # join_indices does not return a matrix with left_inds as the
        # first index and right_inds as the second, so we may have to
        # transpose.
        if left_inds and right_inds and left_inds[0] > right_inds[0]:
            result = result.swapaxes(1,0)
            if return_transposed_shape_data:
                ts_left = transposed_shape[:len(right_inds)]
                ts_right = transposed_shape[len(right_inds):]
                transposed_shape = ts_right + ts_left
                if transposed_qhape is not None:
                    qs_left = transposed_qhape[:len(right_inds)]
                    qs_right = transposed_qhape[len(right_inds):]
                    transposed_qhape = qs_right + qs_left
                if transposed_dirs is not None:
                    qs_left = transposed_dirs[:len(right_inds)]
                    qs_right = transposed_dirs[len(right_inds):]
                    transposed_dirs = qs_right + qs_left

        if return_transposed_shape_data:
            return result, transposed_shape, transposed_qhape, transposed_dirs
        else:
            return result


    def from_matrix(self, left_dims, right_dims,
                    left_qims=None, right_qims=None,
                    left_dirs=None, right_dirs=None):
        """ The counter part of to_matrix, from_matrix takes in a matrix
        and the dims, qims and dirs lists of the left and right indices
        that the resulting tensor should have. Mainly meant to be used
        so that one first calls to_matrix, takes note of the
        transposed_shape_data and uses that to reshape the matrix back
        to a tensor once one is done operating on the matrix.
        """
        indices = tuple(range(len(self.shape)))
        final_dims = ()
        final_qims = ()
        final_dirs = ()
        if indices:
            if left_dims:
                final_dims += (left_dims,)
                final_qims += (left_qims,)
                final_dirs += (left_dirs,)
            if right_dims:
                final_dims += (right_dims,)
                final_qims += (right_qims,)
                final_dirs += (right_dirs,)
        if left_qims is right_qims is None:
            final_qims = None
        if left_dirs is right_dirs is None:
            final_dirs = None
        return self.split_indices(indices, final_dims, qims=final_qims,
                                  dirs=final_dirs)


    def dot(self, other, indices):
        """ Dot product of tensors. See numpy.tensordot on how to use
        this, the interface is exactly the same, except that this one is
        a method, not a function. The original tensors are not modified.
        """
        # We want to deal with lists, not tuples or bare integers
        a,b = indices
        if isinstance(a, collections.Iterable):
            a = list(a)
        else:
            a = [a]
        if isinstance(b, collections.Iterable):
            b = list(b)
        else:
            b = [b]
        # Check that 1) the number of contracted indices for self and
        # other match and 2) that the indices are compatible, i.e. okay
        # to contract with each other. In addition raise a warning if
        # the dirs don't match.
        assert(len(a) == len(b))
        assert(all(itt.starmap(
            fct.partial(self.compatible_indices, other),
            zip(a, b))))
        if (self.dirs is not None and other.dirs is not None and
                not all(self.dirs[i] + other.dirs[j] == 0
                        for i,j in zip(a,b))):
            warnings.warn("dirs in dot do not match.")

        s_sum = a
        s_open = [i for i in range(len(self.shape)) if i not in a]
        o_sum = b
        o_open = [i for i in range(len(other.shape)) if i not in b]
        self, s_transposed_shape, s_transposed_qhape, s_transposed_dirs =\
                self.to_matrix(s_open, s_sum,
                               return_transposed_shape_data=True)
        other, o_transposed_shape, o_transposed_qhape, o_transposed_dirs =\
                other.to_matrix(o_sum, o_open,
                                return_transposed_shape_data=True)
        self = self.matrix_dot(other)
        del(other)
        l_dims = s_transposed_shape[:len(s_open)]
        r_dims = o_transposed_shape[len(o_sum):]
        try:
            l_qims = s_transposed_qhape[:len(s_open)]
            r_qims = o_transposed_qhape[len(o_sum):]
        except TypeError:
            l_qims = None
            r_qims = None
        try:
            l_dirs = s_transposed_dirs[:len(s_open)]
            r_dirs = o_transposed_dirs[len(o_sum):]
        except TypeError:
            l_dirs = None
            r_dirs = None
        self = self.from_matrix(l_dims, r_dims,
                                left_qims=l_qims, right_qims=r_qims,
                                left_dirs=l_dirs, right_dirs=r_dirs)
        return self


    def eig(self, a, b, *args, return_rel_err=False, **kwargs):
        """ Transpose indices a to be on one side of self, b on the
        other, and reshape self to a matrix. Then find the eigenvalues
        and eigenvectors of this matrix, and reshape the eigenvectors to
        have on the left side the indices that self had on its right
        side after transposing but before reshaping.
        
        If hermitian is True then the matrix that is formed after the
        reshape is assumed to be hermitian. 

        Truncation works like with SVD.
        
        Output is S, U, [rel_err], where S is a vector of eigenvalues
        and U is a tensor such that the last index enumerates the
        eigenvectors of self in the sense that if u_i = U[...,i] then
        self.dot(u_i, (b, all_indices_of_u_i)) == S[i] * u_i. rel_err is
        relative error in truncation, only returned if return_rel_err is
        True.

        The above syntax is precisely correct only for Tensors. For
        AbelianTensors the idea is the same, but eigenvalues and vectors
        come with quantum numbers so the syntax is slightly different.
        See AbelianTensor.matrix_eig for more details about what
        precisely happens.

        The original tensor is not modified by this method.
        """
        if not isinstance(a, collections.Iterable):
            a = (a,)
        if not isinstance(b, collections.Iterable):
            b = (b,)
        self, transposed_shape, transposed_qhape, transposed_dirs\
                = self.to_matrix(a, b, return_transposed_shape_data=True)
        S, U, rel_err = self.matrix_eig(*args, **kwargs)
        del(self)

        U_dims = (transposed_shape[:len(a)], S.shape)
        if transposed_qhape is not None:
            U_qims = (transposed_qhape[:len(a)], S.qhape)
        else:
            U_qims = (None, None)
        if transposed_dirs is not None:
            U_dirs = (transposed_dirs[:len(a)], U.dirs[1:])
        else:
            U_dirs = (None, None)
        U = U.from_matrix(*U_dims,
                          left_qims=U_qims[0], right_qims=U_qims[1],
                          left_dirs=U_dirs[0], right_dirs=U_dirs[1])
        ret_val = (S, U)
        if return_rel_err:
            ret_val += (rel_err,)
        return ret_val


    def svd(self, a, b, *args, return_rel_err=False, **kwargs):
        """ Transpose indices a to be on one side of self, b on the
        other, and reshape self to a matrix. Then singular value
        decompose this matrix into U, S, V. Finally reshape the unitary
        matrices to tensors that have a new index coming from the SVD,
        for U as the last index and for V as the first, and U to have
        indices a as its first indices and V to have indices b as its
        last indices.

        If eps>0 then the SVD may be truncated if the relative Frobenius
        norm error can be kept below eps.  For this purpose different
        dimensions to truncate to can be tried, and these dimensions
        should be listed in chis. If chis is None then the full range of
        possible dimensions is tried.

        If print_errors > 0 then the truncation error is printed.

        If return_rel_err is True then the relative truncation error is
        also returned.

        Output is U, S, V, and possibly rel_err.  Here S is a vector of
        singular values and U and V are isometric tensors (unitary if
        the matrix that is SVDed is square and there is no truncation).
        U . diag(S) . V = self, up to truncation errors.

        The original tensor is not modified by this method.
        """
        if not isinstance(a, collections.Iterable):
            a = (a,)
        if not isinstance(b, collections.Iterable):
            b = (b,)

        self, transposed_shape, transposed_qhape, transposed_dirs =\
                self.to_matrix(a, b, return_transposed_shape_data=True)

        U, S, V, rel_err = self.matrix_svd(*args, **kwargs)
        del(self)
        U_dims = (transposed_shape[:len(a)], S.shape)
        V_dims = (S.shape, transposed_shape[len(a):])
        if transposed_qhape is not None:
            U_qims = (transposed_qhape[:len(a)], S.qhape)
            V_qims = (S.qhape, transposed_qhape[len(a):])
        else:
            U_qims = (None, None)
            V_qims = (None, None)
        if transposed_dirs is not None:
            U_dirs = (transposed_dirs[:len(a)], U.dirs[1:])
            V_dirs = (V.dirs[:1], transposed_dirs[len(a):])
        else:
            U_dirs = (None, None)
            V_dirs = (None, None)
        U = U.from_matrix(*U_dims,
                          left_qims=U_qims[0], right_qims=U_qims[1],
                          left_dirs=U_dirs[0], right_dirs=U_dirs[1])
        V = V.from_matrix(*V_dims,
                          left_qims=V_qims[0], right_qims=V_qims[1],
                          left_dirs=V_dirs[0], right_dirs=V_dirs[1])
        ret_val = (U, S, V)
        if return_rel_err:
            ret_val += (rel_err,)
        return ret_val


    def matrix_decomp_format_chis(self, chis, eps):
        """ A common function for formatting the truncation parameters
        of SVD and eig. This is meant to be called by the matrix_svd and
        matrix_eig functions of subclasses.
        """
        if chis is None:
            min_dim = min(type(self).flatten_dim(self.shape[i])
                          for i in range(len(self.shape))) + 1
            if eps > 0:
                chis = tuple(range(min_dim))
            else:
                chis = [min_dim]
        else:
            try:
                chis = tuple(chis)
            except TypeError:
                chis = [chis]
            if eps == 0:
                chis = [max(chis)]
            else:
                chis = sorted(chis)
        return chis


    def split(self, a, b, *args, return_rel_err=False,
              return_sings=False, weight="both", **kwargs):
        """ Split with SVD. Like SVD, but takes the square root of the
        singular values and multiplies both unitaries with it, so that
        the tensor is split into two parts. Values are returned as
        (US, {S}, SV, {rel_err}),
        where the ones in curly brackets are only returned if the
        corresponding arguments are True.

        The distribution of sqrt(S) onto the two sides can be changed
        with the keyword argument weight. If weight="left"
        (correspondingly "right") then S is multiplied into U
        (correspondingly V). By default weight="both".
        """
        svd_result = self.svd(a, b, *args, return_rel_err=return_rel_err,
                              **kwargs)
        U, S, V = svd_result[0:3]
        weight = weight.strip().lower()
        if weight in ("both", "split", "center", "centre", "c", "middle", "m"):
            S_sqrt = S.sqrt()
            U = U.multiply_diag(S_sqrt, -1, direction="right")
            V = V.multiply_diag(S_sqrt, 0, direction="left")
        elif weight in ("left", "l", "a", "u"):
            U = U.multiply_diag(S, -1, direction="right")
        elif weight in ("right", "r", "b", "v"):
            V = V.multiply_diag(S, 0, direction="left")
        else:
            raise ValueError("Unknown value for weight: {}".format(weight))
        if return_sings:
            ret_val = U, S, V
        else:
            ret_val = U, V
        if return_rel_err:
            ret_val += (svd_result[3],)
        return ret_val



==> anc/GiltTNR_src/tensors/tests/ndarray_svd.py <==
import numpy as np
import collections


def svd(T, a, b, chis=None, eps=0, print_errors=0,
        return_rel_err=False, break_degenerate=False, degeneracy_eps=1e-6):
    """ Reshapes the tensor T have indices a on one side and indices b
    on the other, SVDs it as a matrix and reshapes the parts back to the
    original form. a and b should be iterables of integers that number
    the indices of T. 

    The optional argument chis is a list of bond dimensions. The SVD is
    truncated to one of these dimensions chi, meaning that only chi
    largest singular values are kept. If chis is a single integer
    (either within a singleton list or just as a bare integer) this
    dimension is used. If no eps is given, the largest value in chis is
    used. Otherwise the smallest chi in chis is used, such that the
    relative error made in the truncation is smaller than eps.

    An exception to the above is degenerate singular values. By default
    truncation is never done so that some singular values are included
    while others of the same value are left out. If this is about to
    happen chi is decreased so that none of the degenerate singular
    values is included. This default behavior can be changed with the
    keyword argument break_degenerate=True. The default threshold for
    when singular values are considered degenerate is 1e-6. This can be
    changed with the keyword argument degeneracy_eps.

    If print_errors > 0 truncation errors are printed, with more
    information as print_errors increases through 1,2 and 3.

    By default the function returns the tuple (U,s,V), where in matrix
    terms U.diag(s).V = T, where the equality is appromixate if there is
    truncation. If return_rel_err = True a fourth value is returned,
    which is the ratio sum_of_discarded_singular_values /
    sum_of_all_singular_values.
    """

    # We want to deal with lists, not tuples or bare integers
    if isinstance(a, collections.Iterable):
        a = list(a)
    else:
        a = [a]
    if isinstance(b, collections.Iterable):
        b = list(b)
    else:
        b = [b]
    assert(len(a) + len(b) == len(T.shape))

    # Permute the indices of T to the right order
    perm = tuple(a+b)
    T_matrix = np.transpose(T, perm)
    # The lists shp_a and shp_b list the dimensions of the bonds in a and b
    shp = T_matrix.shape
    shp_a = shp[:len(a)]
    shp_b = shp[-len(b):]

    # Compute the dimensions of the the matrix that will be formed when
    # indices of a and b are joined together.
    dim_a = 1
    for s in shp_a:
        dim_a = dim_a * s
    dim_b = 1
    for s in shp_b:
        dim_b = dim_b * s
    # Create the matrix and SVD it.
    T_matrix = np.reshape(T_matrix, (dim_a, dim_b))
    U, s, V = np.linalg.svd(T_matrix, full_matrices=False)

    # Format the truncation parameters to canonical form.
    if chis is None:
        max_dim = min(dim_a, dim_b)
        if eps > 0:
            # Try all possible chis.
            chis = list(range(max_dim+1))
        else:
            chis = [max_dim]
    else:
        if isinstance(chis, collections.Iterable):
            chis = list(chis)
        else:
            chis = [chis]
        if eps == 0:
            chis = [max(chis)]
        else:
            chis = sorted(chis)

    # Truncate, if truncation dimensions are given.
    s_sq = s**2
    sum_all_sq = sum(s_sq)
    # Find the smallest chi for which the error is small enough.
    # If none is found, use the largest chi.
    for chi in chis:
        if not break_degenerate:
            # Make sure that we don't break degenerate singular
            # values by including one but not the other.
            while 0 < chi < len(s_sq):
                last_eig_in = s_sq[chi-1]
                last_eig_out = s_sq[chi]
                rel_diff = np.abs(last_eig_in-last_eig_out)/last_eig_in
                if rel_diff < degeneracy_eps:
                    chi -= 1
                else:
                    break
        sum_disc_sq = sum((s_sq)[chi:])
        if sum_all_sq != 0:
            rel_err_sq = sum_disc_sq/sum_all_sq
        else:
            rel_err_sq = 0
        if rel_err_sq <= eps**2:
            break
    # Truncate
    s = s[:chi]
    U = U[:,:chi]
    V = V[:chi,:]

    if print_errors > 0:
        print('----- Tensor SVD error -----')
        print('- Relative truncation error (Frobenius norm) from the '
              'singular values: %.3e' % np.sqrt(rel_err_sq))
        if print_errors > 3:
            print('- sum(|s^2_discarded|): %.3e' % sum_disc_sq)
            print('- sum(|s^2_all|): %.3e' % sum_all_sq)
        if print_errors > 2:
            # Reconstruct the original T_matrix with the truncated
            # U, s, V and print the error in the reconstruction. The
            # error is computed as the Frobenius norm so it should
            # match the ratio of the discarded eigenvalues printed
            # earlier.
            reco = np.einsum('ij,j->ij', U, s)
            reco = np.dot(reco, V)
            reco_err = np.linalg.norm(T_matrix-reco)
            normalization = np.linalg.norm(T_matrix)
            reco_rel_err = reco_err/normalization
            print('- Relative truncation error (Frobenius norm) from a '
                  'reconstruction: %.3e' % reco_rel_err)
        print('----------------------------')

    # Reshape U and V to tensors with shapes matching the shape of T and
    # return.
    U_tens = np.reshape(U, shp_a + (-1,))
    V_tens = np.reshape(V, (-1,) + shp_b)
    ret_val = U_tens, s, V_tens
    if return_rel_err:
        ret_val = ret_val + (np.sqrt(rel_err_sq),)
    return ret_val


def eig(T, a, b, chis=None, eps=0, print_errors=0, return_rel_err=False,
        hermitian=False, break_degenerate=False, degeneracy_eps=1e-6):
    """ Like svd, but for finding the eigenvalues and left eigenvectors.
    See the documentation of svd.

    The only notable differences are the keyword option hermitian (by
    default False), that specifies whether the matrix that is obtained
    by reshaping T is known to be hermitian, and the return values,
    which are of the form S, U, (rel_err), where S includes the
    eigenvalues and U[...,i] is the left eigenvector corresponding to
    S[i]. The first legs of U are compatible with the legs b of T.
    """
    # We want to deal with lists, not tuples or bare integers
    if isinstance(a, collections.Iterable):
        a = list(a)
    else:
        a = [a]
    if isinstance(b, collections.Iterable):
        b = list(b)
    else:
        b = [b]
    assert(len(a) + len(b) == len(T.shape))

    # Permute the indices of T to the right order
    perm = tuple(a+b)
    T_matrix = np.transpose(T, perm)
    # The lists shp_a and shp_b list the dimensions of the bonds in a and b
    shp = T_matrix.shape
    shp_a = shp[:len(a)]
    shp_b = shp[-len(b):]

    # Compute the dimensions of the the matrix that will be formed when
    # indices of a and b are joined together.
    dim_a = 1
    for s in shp_a:
        dim_a = dim_a * s
    dim_b = 1
    for s in shp_b:
        dim_b = dim_b * s
    # Create the matrix and eigenvalue decompose it.
    T_matrix = np.reshape(T_matrix, (dim_a, dim_b))
    if hermitian:
        S, U = np.linalg.eigh(T_matrix)
    else:
        S, U = np.linalg.eig(T_matrix)

    order = np.argsort(-np.abs(S))
    S = S[order]
    U = U[:,order]

    # Format the truncation parameters to canonical form.
    if chis is None:
        max_dim = min(dim_a, dim_b)
        if eps > 0:
            # Try all possible chis.
            chis = list(range(max_dim+1))
        else:
            chis = [max_dim]
    else:
        if isinstance(chis, collections.Iterable):
            chis = list(chis)
        else:
            chis = [chis]
        if eps == 0:
            chis = [max(chis)]
        else:
            chis = sorted(chis)

    # Truncate, if truncation dimensions are given.
    S_abs_sq = np.abs(S)**2
    sum_all_abs_sq = sum(S_abs_sq)
    # Find the smallest chi for which the error is small enough.
    # If none is found, use the largest chi.
    for chi in chis:
        if not break_degenerate:
            # Make sure that we don't break degenerate eigenvalues by
            # including one but not the other.
            while 0 < chi < len(S_abs_sq):
                last_eig_in = S_abs_sq[chi-1]
                last_eig_out = S_abs_sq[chi]
                rel_diff = np.abs(last_eig_in-last_eig_out)/last_eig_in
                if rel_diff < degeneracy_eps:
                    chi -= 1
                else:
                    break
        sum_disc_abs_sq = sum((S_abs_sq)[chi:])
        if sum_all_abs_sq != 0:
            rel_err_sq = sum_disc_abs_sq/sum_all_abs_sq
        else:
            rel_err_sq = 0
        if rel_err_sq <= eps**2:
            break
    # Truncate
    S = S[:chi]
    U = U[:,:chi]

    if print_errors > 0:
        print('----- Tensor SVD error -----')
        print('- Relative truncation error (Frobenius norm) from the '
              'singular values: %.3e' % np.sqrt(rel_err_sq))
        if print_errors > 3:
            print('- sum(|S^2_discarded|): %.3e' % sum_disc_abs_sq)
            print('- sum(|S^2_all|): %.3e' % sum_all_abs_sq)

    # Reshape U to a tensor with shape matching the shape of T and
    # return.
    U_tens = np.reshape(U, shp_a + (-1,))
    ret_val = S, U_tens
    if return_rel_err:
        ret_val = ret_val + (np.sqrt(rel_err_sq),)
    return ret_val



==> anc/GiltTNR_src/tensors/tests/test_tensors.py <==
import numpy as np
import sys
import warnings
import argparse
from ncon import ncon
from tensors.tests.ndarray_svd import svd, eig
from tensors import Tensor
from tensors import TensorZ2, TensorU1, TensorZ3

""" A test suite for the tensors package. """

# We do not accept warnings in the test, so raise them as errors.
warnings.simplefilter("error", UserWarning)

def parse_args(argv, arg_list):
    parser = argparse.ArgumentParser()
    for t in arg_list:
        parser.add_argument('-' + t[0], type=t[1], default=t[2])
    args = parser.parse_args(argv[1:])
    pars = vars(args)
    return pars

arg_list = (
    # Format is: (name_of_argument, type, default)
    ("test_to_and_from_ndarray", bool, True),
    ("test_arithmetic_and_comparison", bool, True),
    ("test_transposing", bool, True),
    ("test_splitting_and_joining", bool, True),
    ("test_to_and_from_matrix", bool, True),
    ("test_diag", bool, True),
    ("test_trace", bool, True),
    ("test_multiply_diag", bool, True),
    ("test_product", bool, True),
    ("test_svd", bool, True),
    ("test_eig", bool, True),
    ("test_split", bool, True),
    ("test_miscellaneous", bool, True),
    ("test_expand_dims_product", bool, True),
    ("test_ncon_svd_ncon", bool, True),
    ("n_iters", int, 500),
    ("classes", str, "Tensor, TensorZ2, TensorU1, TensorZ3")
)

pars = parse_args(sys.argv, arg_list)

classes = []
cls_str = pars["classes"]
# The "Tensor" case is trickier to check than the others, because
# "Tensor" is a substring of for instance "TensorZ2". Should really use
# regexps here.
if cls_str.find("Tensor,") != -1 or cls_str[-6:] == "Tensor":
    classes.append(Tensor)
if cls_str.find("TensorZ2") != -1:
    classes.append(TensorZ2)
if cls_str.find("TensorU1") != -1:
    classes.append(TensorU1)
if cls_str.find("TensorZ3") != -1:
    classes.append(TensorZ3)


def test_internal_consistency(T):
    if not isinstance(T, (Tensor, np.generic, np.ndarray)):
        T.check_consistency()


for cls in classes:

    print("\nTesting class " + str(cls))

    if cls == TensorZ2:
        n_qnums = 2
    elif cls == TensorZ3:
        n_qnums = 3
    else:
        n_qnums = None

    def rshape(n=None, chi=None, nlow=0, nhigh=5, chilow=0, chihigh=3):
        if n is None:
            n = np.random.randint(nlow, high=nhigh)
        shape = []
        for i in range(n):
            if n_qnums is None:
                dim_dim = np.random.randint(low=1, high=5)
            else:
                dim_dim = n_qnums
            if chi is None:
                dim = []
                for _ in range(dim_dim):
                    dim.append(np.random.randint(0, high=chihigh))
            else:
                dim = [chi]*dim_dim
            s = sum(dim)
            if s < chilow:
                j = np.random.randint(0, len(dim))
                dim[j] += chilow - s
            shape.append(dim)
        return shape 

    def rqhape(shape, qlow=-3, qhigh=3):
        if n_qnums is not None:
            qlow = 0
            qhigh = n_qnums-1
        try:
            assert(all(len(dim) <= qhigh-qlow+1 for dim in shape))
        except TypeError:
            pass
        possible_qnums = range(qlow, qhigh+1)
        try:
            qhape = [list(np.random.choice(possible_qnums, len(dim),
                                           replace=False))
                     for dim in shape]
        except TypeError:
            qhape = None
        return qhape 

    def rdirs(shape=None, length=None):
        if shape is not None:
            length = len(shape)
        dirs = np.random.randint(low=0, high=2, size=length)
        dirs = list(2*dirs - 1)
        return dirs 

    def rcharge():
        return np.random.randint(low=0, high=4)

    def rtensor(shape=None, qhape=None, n=None, chi=None,
                nlow=0, nhigh=5, chilow=0, chihigh=6,
                charge=None, dirs=None, cmplx=True, **kwargs):
        if shape is None:
            shape = rshape(n=n, chi=chi, nlow=nlow, nhigh=nhigh, chilow=chilow,
                           chihigh=chihigh)
        if qhape is None:
            qhape = rqhape(shape)
        if dirs is None:
            dirs = rdirs(shape=shape)
        elif dirs == 1:
            dirs = [1]*len(shape)
        if charge is None:
            charge = rcharge()

        real = cls.random(shape, qhape=qhape, dirs=dirs, charge=charge,
                          **kwargs)
        if cmplx:
            imag = cls.random(shape, qhape=qhape, dirs=dirs, charge=charge,
                              **kwargs)
            res = real + 1j*imag
        else:
            res = real
        return res

    def test_with_np(func, T, S, T_np, S_np):
        tensor_res = func(S,T)
        np_res = func(S_np, T_np)
        np_res = type(tensor_res).from_ndarray(np_res, shape=tensor_res.shape,
                                               qhape=tensor_res.qhape,
                                               dirs=tensor_res.dirs,
                                               charge=tensor_res.charge)
        return (tensor_res == np_res).all()


    if pars["test_to_and_from_ndarray"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor()
            T_np = T.to_ndarray()
            S = cls.from_ndarray(T_np, shape=T.shape, qhape=T.qhape,
                                 dirs=T.dirs, charge=T.charge)
            test_internal_consistency(T)
            test_internal_consistency(S)
            assert((T==S).all())
        print('Done testing to and from ndarray.')


    if pars["test_arithmetic_and_comparison"]:
        for iter_num in range(pars["n_iters"]):
            s = rshape()
            q = rqhape(s)
            d = rdirs(shape=s)
            T = rtensor(shape=s, qhape=q, dirs=d, cmplx=False)
            c = T.charge
            T_np = T.to_ndarray()
            S = rtensor(shape=s, qhape=q, dirs=d, charge=c, cmplx=False)
            S_np = S.to_ndarray()
            assert(((S+T) - T).allclose(S))
            assert(((-S)+S).allclose(cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((0*S).allclose(cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((S*0).allclose(cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((S*cls.zeros(s, qhape=q, dirs=d, charge=c)).allclose(
                cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((cls.zeros(s, qhape=q, dirs=d, charge=c)*S).allclose(
                cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((S*cls.ones(s, qhape=q, dirs=d, charge=c)).allclose(S))
            assert((cls.ones(s, qhape=q, dirs=d, charge=c)*S).allclose(S))
            assert(((S*2)/2).allclose(S))
            assert((2*(S/2)).allclose(S))
            assert(((S+2) - 2).allclose(S))
            assert((T==T).all())
            assert(not (T>T).any())
            assert(test_with_np(lambda a,b: a+b, T, S, T_np, S_np))
            assert(test_with_np(lambda a,b: a-b, T, S, T_np, S_np))
            assert(test_with_np(lambda a,b: a*b, T, S, T_np, S_np))
            assert(test_with_np(lambda a,b: a>b, T, S, T_np, S_np))
            assert(test_with_np(lambda a,b: a==b, T, S, T_np, S_np))
        print('Done testing arithmetic and comparison.')


    if pars["test_transposing"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=1)
            shp = T.shape
            i = np.random.randint(low=0, high=len(shp))
            j = np.random.randint(low=0, high=len(shp))
            S = T.copy()
            S = S.swapaxes(i,j)
            T = T.swapaxes(j,i)
            assert((S==T).all())
            test_internal_consistency(T)
            T = T.swapaxes(i,i)
            assert((S==T).all())
            test_internal_consistency(T)
            T = T.transpose(range(len(shp)))
            assert((S==T).all())
            test_internal_consistency(T)
            perm = list(range(len(shp)))
            np.random.shuffle(perm)
            T_copy = T.copy()
            T = T.transpose(perm)
            T_tr_np = T.to_ndarray()
            T_np_tr = np.transpose(T_copy.to_ndarray(), perm)
            assert(np.all(T_tr_np == T_np_tr))
        print('Done testing transposing.')


    if pars["test_splitting_and_joining"]:
        # First join and then split two indices, compare with original.
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=2)
            T_orig = T.copy()
            shp = T.shape
            qhp = T.qhape

            i = np.random.randint(low=0, high=len(shp))
            j = i
            while j==i:
                j = np.random.randint(low=0, high=len(shp))
            i_dim = shp[i]
            j_dim = shp[j]
            try:
                i_qim = qhp[i]
                j_qim = qhp[j]
            except TypeError:
                i_qim = None
                j_qim = None
            if T.dirs is not None:
                di, dj = T.dirs[i], T.dirs[j]
            else:
                di, dj = None, None
            new_d = rdirs(length=1)[0]
            T_joined = T.join_indices(i,j, dirs=new_d)
            assert((T == T_orig).all())
            T = T_joined
            test_internal_consistency(T)

            if j < i:
                i_new = i-1
            else:
                i_new = i
            j_new = i_new + 1

            if T.dirs is not None:
                assert(T.dirs[i_new] == new_d)

            if i != j:
                T_before_split = T.copy()
                T_split = T.split_indices(i_new, (i_dim, j_dim),
                                          qims=(i_qim, j_qim), dirs=(di, dj))
                assert((T_before_split == T).all())
                T = T_split
                test_internal_consistency(T)
                while j_new != j:
                    if j_new > j:
                        T = T.swapaxes(j_new, j_new-1)
                        j_new = j_new - 1
                    else:
                        T = T.swapaxes(j_new, j_new+1)
                        j_new = j_new + 1
                test_internal_consistency(T)
            assert((T_orig==T).all())

        #TODO
        # First split then join two indices, compare with original.
        #for iter_num in range(pars["n_iters"]):
        #    shp = rshape(nlow=1)
        #    i = np.random.randint(low=0, high=len(shp))
        #    m_dim = rshape(n=1)[0]
        #    n_dim = rshape(n=1)[0]
        #    i_dim = cls.combined_dim(m_dim, n_dim)
        #    shp[i] = i_dim
        #    T = rtensor(shape=shp)
        #    T_orig = T.copy()
        #    T = T.split_indices(i, (m_dim, n_dim))
        #    test_internal_consistency(T)
        #    T = T.join_indices(i,i+1)
        #    test_internal_consistency(T)
        #    assert((T_orig==T).all())

        # First join then split many indices, don't compare.
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=1)
            T_orig = T.copy()
            shp = T.shape

            batch_sizes = []
            while True:
                new_size = np.random.randint(low=1, high=len(T.shape)+1)
                if sum(batch_sizes) + new_size <= len(T.shape):
                    batch_sizes.append(new_size)
                else:
                    break
            index_batches = []
            sum_inds = list(np.random.choice(range(len(T.shape)),
                                             size=sum(batch_sizes),
                                             replace=False))
            cumulator = 0
            for b_n in batch_sizes:
                index_batches.append(sum_inds[cumulator:cumulator+b_n])
                cumulator += b_n

            not_joined = sorted(set(range(len(T.shape))) - set(sum_inds))
            batch_firsts = [batch[0] for batch in index_batches]
            remaining_indices = sorted(not_joined + batch_firsts)
            batch_new_indices = [remaining_indices.index(i)
                                 for i in batch_firsts]
            dim_batches = [[T.shape[i] for i in batch]
                           for batch in index_batches]
            if T.qhape is not None:
                qim_batches = [[T.qhape[i] for i in batch]
                               for batch in index_batches]
            else:
                qim_batches = None
            if T.dirs is not None:
                dir_batches = [[T.dirs[i] for i in batch]
                               for batch in index_batches]
            else:
                dir_batches = None
            new_dirs = rdirs(length=len(index_batches))

            T = T.join_indices(*tuple(index_batches), dirs=new_dirs)
            test_internal_consistency(T)

            T = T.split_indices(batch_new_indices, dim_batches,
                                qims=qim_batches, dirs=dir_batches)
            test_internal_consistency(T)
        print('Done testing splitting and joining.')


    if pars["test_to_and_from_matrix"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor()
            T_orig = T.copy()
            n = np.random.randint(low=0, high=len(T.shape)+1)
            if n:
                i_list = list(np.random.choice(len(T.shape), size=n,
                                               replace=False))
            else:
                i_list = []
            i_list_compl = sorted(set(range(len(T.shape))) - set(i_list))
            T_matrix, T_transposed_shape, T_transposed_qhape, T_transposed_dirs =\
                    T.to_matrix(i_list, i_list_compl, return_transposed_shape_data=True)
            assert((T == T_orig).all())
            T = T_matrix
            test_internal_consistency(T)
            T_orig = T_orig.transpose(i_list + i_list_compl)
            assert(T_transposed_shape == T_orig.shape)
            l_dims = T_transposed_shape[:len(i_list)]
            r_dims = T_transposed_shape[len(i_list):]
            if T_transposed_qhape is not None:
                l_qims = T_transposed_qhape[:len(i_list)]
                r_qims = T_transposed_qhape[len(i_list):]
            else:
                l_qims = None
                r_qims = None
            if T_transposed_dirs is not None:
                l_dirs = T_transposed_dirs[:len(i_list)]
                r_dirs = T_transposed_dirs[len(i_list):]
            else:
                l_dirs = None
                r_dirs = None
            T_matrix = T.copy()
            T_tensor = T.from_matrix(l_dims, r_dims,
                                     left_qims=l_qims, right_qims=r_qims,
                                     left_dirs=l_dirs, right_dirs=r_dirs,)
            assert((T == T_matrix).all())
            T = T_tensor 
            test_internal_consistency(T)
            assert((T == T_orig).all())
        print('Done testing to and from matrix.')


    if pars["test_diag"]:
        for iter_num in range(pars["n_iters"]):
            # Vectors to matrices
            T = rtensor(n=1, invar=False)
            T_np = T.to_ndarray()
            T_diag = T.diag()
            T_np_diag = np.diag(T_np)
            T_np_diag = type(T).from_ndarray(T_np_diag, shape=T_diag.shape,
                                             qhape=T_diag.qhape,
                                             dirs=T_diag.dirs,
                                             charge=T_diag.charge)

            assert(T_np_diag.allclose(T_diag))
            # Matrices to vectors
            shp = rshape(n=2)
            shp[1] = shp[0]
            qhp = rqhape(shape=shp)
            qhp[1] = qhp[0]
            dirs = rdirs(shape=shp)
            dirs[1] = -dirs[0]
            T = rtensor(shape=shp, qhape=qhp, dirs=dirs)
            T_np = T.to_ndarray()
            T_diag = T.diag()
            T_np_diag = np.diag(T_np)
            T_np_diag = type(T).from_ndarray(T_np_diag, shape=T_diag.shape,
                                             qhape=T_diag.qhape,
                                             dirs=T_diag.dirs,
                                             charge=T_diag.charge,
                                             invar=False)
            assert(T_np_diag.allclose(T_diag))
        print('Done testing diag.')


    if pars["test_trace"]:
        for iter_num in range(pars["n_iters"]):
            shp = rshape(nlow=2)
            qhp = rqhape(shape=shp)
            dirs = rdirs(shape=shp)
            charge = rcharge()
            i = np.random.randint(low=0, high=len(shp))
            j = np.random.randint(low=0, high=len(shp))
            while i==j:
                j = np.random.randint(low=0, high=len(shp))
            shp[j] = shp[i]
            dirs[j] = -dirs[i]
            qhp[j] = qhp[i]
            T = rtensor(shape=shp, qhape=qhp, dirs=dirs, charge=charge)
            T_np = T.to_ndarray()
            tr = T.trace(axis1=i, axis2=j)
            np_tr = np.trace(T_np, axis1=i, axis2=j)
            test_internal_consistency(tr)
            np_tr_tensor = type(T).from_ndarray(np_tr, shape=tr.shape,
                                                qhape=tr.qhape, dirs=tr.dirs,
                                                charge=tr.charge)
            assert(np_tr_tensor.allclose(tr))
        print('Done testing traces.')


    if pars["test_multiply_diag"]:
        for iter_num in range(pars["n_iters"]):
            right = np.random.randint(low=0, high=2)
            T = rtensor(nlow=1, chilow=1)
            T_orig = T.copy()
            i = np.random.randint(low=0, high=len(T.shape))

            D_shape = [T.shape[i]]
            D_qhape = None if T.qhape is None else [T.qhape[i]]
            D_dirs = None if T.dirs is None else [T.dirs[i] * (1 - 2*right)]
            D = rtensor(shape=D_shape, qhape=D_qhape, dirs=D_dirs,
                        invar=False, charge=0)
            
            T_np = T.to_ndarray()
            D_np = D.to_ndarray()
            prod_np = np.tensordot(T_np, np.diag(D_np), (i,1-right))
            perm = list(range(len(prod_np.shape)))
            d = perm.pop(-1)
            perm.insert(i, d)
            prod_np = np.transpose(prod_np, perm)

            direction = "right" if right else "left"
            TD = T.multiply_diag(D, i, direction=direction)
            assert((T == T_orig).all())
            T = TD
            test_internal_consistency(T)
            assert(np.allclose(T.to_ndarray(), prod_np))
        print('Done testing multiply_diag.')


    if pars["test_product"]:
        for iter_num in range(pars["n_iters"]):
            shp1 = rshape(nlow=1)
            n = np.random.randint(low=1, high=len(shp1)+1)
            if n:
                i_list = list(np.random.choice(len(shp1), size=n, replace=False))
            else:
                i_list = []
            shp2 = rshape(nlow=n, chilow=1)
            if n:
                j_list = list(np.random.choice(len(shp2), size=n, replace=False))
            else:
                j_list = []
            for k in range(n):
                # A summation index should not have dimension 0
                dim1 = shp1[i_list[k]]
                if np.sum(dim1) < 1:
                    dim1 = rshape(n=1, chilow=1)[0]
                    shp1[i_list[k]] = dim1
                shp2[j_list[k]] = dim1
            qhp1 = rqhape(shp1)
            qhp2 = rqhape(shp2)
            if qhp1 is not None:
                for k in range(n):
                    qhp2[j_list[k]] = qhp1[i_list[k]]
            T1 = rtensor(shape=shp1, qhape=qhp1)
            T1_orig = T1.copy()
            if T.dirs is not None:
                dirs2 = rdirs(shape=shp2)
                for i,j in zip(i_list, j_list):
                    dirs2[j] = -T1.dirs[i]
            else:
                dirs2 = None
            T2 = rtensor(shape=shp2, qhape=qhp2, dirs=dirs2)
            T2_orig = T2.copy()
            T1_np = T1.to_ndarray()
            T2_np = T2.to_ndarray()
            T = T1.dot(T2, (i_list, j_list))
            assert((T1 == T1_orig).all())
            assert((T2 == T2_orig).all())
            test_internal_consistency(T)
            i_list_compl = sorted(set(range(len(shp1))) - set(i_list))
            j_list_compl = sorted(set(range(len(shp2))) - set(j_list))
            product_shp = [shp1[i] for i in i_list_compl]\
                          + [shp2[j] for j in j_list_compl]
            if type(T) == Tensor:
                product_shp = Tensor.flatten_shape(product_shp)
            assert(T.shape == product_shp)
            T_np = np.tensordot(T1_np, T2_np, (i_list, j_list))
            assert(np.allclose(T_np, T.to_ndarray()))

            # Products of non-invariant vectors.
            n1 = np.random.randint(1,3)
            T1 = rtensor(n=n1, chilow=1, invar=(n1!=1))

            n2 = np.random.randint(1,3)
            shp2 = rshape(n=n2, chilow=1)
            qhp2 = rqhape(shape=shp2)
            dirs2 = rdirs(shape=shp2)
            c2 = rcharge()
            shp2[0] = T1.shape[-1]
            if T1.qhape is not None:
                qhp2[0] = T1.qhape[-1]
                dirs2[0] = -T1.dirs[-1]
            T2 = rtensor(shape=shp2, qhape=qhp2, dirs=dirs2, charge=c2,
                         invar=(n2!=1))

            T1_orig = T1.copy()
            T2_orig = T2.copy()
            test_internal_consistency(T1)
            test_internal_consistency(T2)
            T1_np = T1.to_ndarray()
            T2_np = T2.to_ndarray()
            T = T1.dot(T2, (n1-1, 0))
            assert((T1 == T1_orig).all())
            assert((T2 == T2_orig).all())
            test_internal_consistency(T)
            T_np = np.tensordot(T1_np, T2_np, (n1-1, 0))
            assert(np.allclose(T_np, T.to_ndarray()))
        print('Done testing products.')


    if pars["test_svd"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=2, chilow=1)
            T_orig = T.copy()
            T_np = T.to_ndarray()
            n = np.random.randint(low=1, high=len(T.shape))
            if n:
                i_list = list(np.random.choice(len(T.shape), size=n, replace=False))
            else:
                i_list = []
            i_list_compl = sorted(set(range(len(T.shape))) - set(i_list))
            np.random.shuffle(i_list_compl)

            # (Almost) no truncation.
            U, S, V = T.svd(i_list, i_list_compl, eps=1e-15)
            assert((T == T_orig).all())
            test_internal_consistency(U)
            test_internal_consistency(S)
            test_internal_consistency(V)
            US = U.dot(S.diag(), (len(i_list), 0))
            USV = US.dot(V, (len(i_list), 0))
            T = T.transpose(i_list+i_list_compl)
            assert(USV.allclose(T))

            U_np_svd, S_np_svd, V_np_svd = svd(T_np, i_list, i_list_compl, eps=1e-15)
            U_svd_np, S_svd_np, V_svd_np = U.to_ndarray(), S.to_ndarray(), V.to_ndarray()

            order = np.argsort(-S_svd_np)
            S_svd_np = S_svd_np[order]
            U_svd_np = U_svd_np[...,order]
            V_svd_np = V_svd_np[order,...]
            # abs is needed because of gauge freedom in SVD. We assume here
            # that there are no degenerate singular values.
            assert(np.allclose(np.abs(U_np_svd), np.abs(U_svd_np)))
            assert(np.allclose(np.abs(S_np_svd), np.abs(S_svd_np)))
            assert(np.allclose(np.abs(V_np_svd), np.abs(V_svd_np)))

            # Truncation.
            chi = np.random.randint(low=1, high=6)
            chis = list(range(chi+1))
            eps = 1e-5
            U, S, V, rel_err = T_orig.svd(i_list, i_list_compl, chis=chis,
                                          eps=eps, return_rel_err=True)
            test_internal_consistency(U)
            test_internal_consistency(S)
            test_internal_consistency(V)
            assert(rel_err<eps or sum(type(S).flatten_shape(S.shape)) == chi)
            US = U.dot(S.diag(), (len(i_list), 0))
            USV = US.dot(V, (len(i_list), 0))
            err = (USV - T).norm()
            T_norm = T_orig.norm()
            if T_norm != 0:
                true_rel_err = err/T_norm
            else:
                true_rel_err = 0
            if rel_err > 1e-7 or true_rel_err > 1e-7:
                # If this doesnt' hold we run into machine epsilon
                # because of a square root.
                assert(np.abs(rel_err - true_rel_err)/(rel_err+true_rel_err) < 1e-7)
            else:
                assert(USV.allclose(T))

            U_np_svd, S_np_svd, V_np_svd, np_rel_err = svd(T_np, i_list, i_list_compl, chis=chis,
                                                           eps=eps, return_rel_err=True)
            assert(np.allclose(rel_err, np_rel_err, atol=1e-7))
            assert(np.allclose(-np.sort(-S.to_ndarray()), S_np_svd))
        print('Done testing SVD.')
            

    if pars["test_eig"]:
        for iter_num in range(pars["n_iters"]):
            n = np.random.randint(low=1, high=3)
            shp = rshape(n=n*2, chilow=1, chihigh=4)
            qhp = rqhape(shape=shp)
            dirs = [1]*len(shp)
            i_list = list(np.random.choice(len(shp), size=n, replace=False))
            i_list_compl = sorted(set(range(len(shp))) - set(i_list))
            np.random.shuffle(i_list_compl)
            for i,j in zip(i_list, i_list_compl):
                shp[j] = shp[i].copy()
                qhp[j] = qhp[i].copy()
                dirs[j] = -1
            T = rtensor(shape=shp, qhape=qhp, dirs=dirs, charge=0)
            T_orig = T.copy()
            T_np = T.to_ndarray()

            # No truncation, non-hermitian
            S, U = T.eig(i_list, i_list_compl)
            assert((T == T_orig).all())
            test_internal_consistency(S)
            test_internal_consistency(U)

            S_np_eig, U_np_eig = eig(T_np, i_list, i_list_compl)
            S_eig_np, U_eig_np = S.to_ndarray(), U.to_ndarray()

            order = np.argsort(-S_eig_np)
            S_eig_np = S_eig_np[order]
            U_eig_np = U_eig_np[...,order]
            order = np.argsort(-S_np_eig)
            S_np_eig = S_np_eig[order]
            U_np_eig = U_np_eig[...,order]
            assert(np.allclose(S_np_eig, S_eig_np))
            assert(np.allclose(np.abs(U_np_eig), np.abs(U_eig_np)))

            # Truncation, non-hermitian
            chi = np.random.randint(low=1, high=6)
            chis = list(range(chi+1))
            eps = 1e-5
            S, U, rel_err = T.eig(i_list, i_list_compl, chis=chis, eps=eps,
                                  return_rel_err=True)
            assert((T == T_orig).all())
            test_internal_consistency(S)
            test_internal_consistency(U)

            S_np_eig, U_np_eig, rel_err_np = eig(T_np, i_list, i_list_compl,
                                                 chis=chis, eps=eps,
                                                 return_rel_err=True)
            S_eig_np, U_eig_np = S.to_ndarray(), U.to_ndarray()

            order = np.argsort(-S_eig_np)
            S_eig_np = S_eig_np[order]
            U_eig_np = U_eig_np[...,order]
            order = np.argsort(-S_np_eig)
            S_np_eig = S_np_eig[order]
            U_np_eig = U_np_eig[...,order]
            assert(np.allclose(S_np_eig, S_eig_np))
            assert(np.allclose(np.abs(U_np_eig), np.abs(U_eig_np)))
            assert(np.allclose(rel_err, rel_err_np))
            assert(rel_err<eps or sum(type(S).flatten_shape(S.shape)) == chi)

            # No truncation, hermitian
            T_ncon_list = list(range(-len(T.shape), 0))
            T_conj_ncon_list = [i - 100 for i in T_ncon_list]
            for counter, i in enumerate(i_list_compl):
                T_ncon_list[i] = counter+1
                T_conj_ncon_list[i] = counter+1

            T = ncon((T, T.conjugate()), (T_ncon_list, T_conj_ncon_list))
            T_orig = T.copy()
            T_np = T.to_ndarray()
            i_list = list(range(len(i_list_compl)))
            i_list_compl = [len(i_list) + i for i in i_list]

            S, U = T.eig(i_list, i_list_compl, hermitian=True)
            assert((T == T_orig).all())
            test_internal_consistency(S)
            test_internal_consistency(U)

            S_np_eig, U_np_eig = eig(T_np, i_list, i_list_compl,
                                     hermitian=True)
            S_eig_np, U_eig_np = S.to_ndarray(), U.to_ndarray()

            order = np.argsort(-S_eig_np)
            S_eig_np = S_eig_np[order]
            U_eig_np = U_eig_np[...,order]
            order = np.argsort(-S_np_eig)
            S_np_eig = S_np_eig[order]
            U_np_eig = U_np_eig[...,order]
            assert(np.allclose(S_np_eig, S_eig_np))
            assert(np.allclose(np.abs(U_np_eig), np.abs(U_eig_np)))

            # Truncation, hermitian
            chi = np.random.randint(low=1, high=6)
            chis = list(range(chi+1))
            eps = 1e-5
            S, U, rel_err = T.eig(i_list, i_list_compl, chis=chis, eps=eps,
                                  hermitian=True, return_rel_err=True)
            assert((T == T_orig).all())
            test_internal_consistency(S)
            test_internal_consistency(U)

            S_np_eig, U_np_eig, rel_err_np = eig(T_np, i_list, i_list_compl,
                                                 chis=chis, eps=eps,
                                                 hermitian=True,
                                                 return_rel_err=True)
            S_eig_np, U_eig_np = S.to_ndarray(), U.to_ndarray()

            order = np.argsort(-S_eig_np)
            S_eig_np = S_eig_np[order]
            U_eig_np = U_eig_np[...,order]
            order = np.argsort(-S_np_eig)
            S_np_eig = S_np_eig[order]
            U_np_eig = U_np_eig[...,order]
            assert(np.allclose(S_np_eig, S_eig_np))
            assert(np.allclose(np.abs(U_np_eig), np.abs(U_eig_np)))
            assert(np.allclose(rel_err, rel_err_np))
            assert(rel_err<eps or sum(type(S).flatten_shape(S.shape)) == chi)

            l = len(U.shape)
            V_permutation = (l-1,) + tuple(range(l-1))
            V = U.conjugate().transpose(V_permutation)
            US = U.dot(S.diag(), (len(i_list), 0))
            USV = US.dot(V, (len(i_list), 0))
            err = (USV - T).norm()
            T_norm = T_orig.norm()
            if T_norm != 0:
                true_rel_err = err/T_norm
            else:
                true_rel_err = 0
            if rel_err > 1e-7 or true_rel_err > 1e-7:
                # If this doesnt' hold we run into machine epsilon
                # because of a square root.
                assert(np.abs(rel_err - true_rel_err)/(rel_err+true_rel_err) < 1e-7)
            else:
                assert(USV.allclose(T))
        print('Done testing eig.')
            

    if pars["test_split"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=2, chilow=1)
            T_orig = T.copy()
            n = np.random.randint(low=1, high=len(T.shape))
            i_list = []
            while len(i_list) < n:
                i_list.append(np.random.randint(low=0, high=len(T.shape)))
                i_list = list(set(i_list))
            i_list_compl = sorted(set(range(len(T.shape))) - set(i_list))
            np.random.shuffle(i_list)
            np.random.shuffle(i_list_compl)

            chi = np.random.randint(low=1, high=10)
            eps = 10**(-1*np.random.randint(low=2, high=10))
            svd_res = T.svd(i_list, i_list_compl, chis=chi, eps=eps)
            assert((T == T_orig).all())
            U, S, V = svd_res[0:3]
            test_internal_consistency(U)
            test_internal_consistency(S)
            test_internal_consistency(V)
            US = U.dot(S.sqrt().diag(), (len(i_list), 0))
            SV = V.dot(S.sqrt().diag(), (0, 1))
            perm = list(range(len(SV.shape)))
            d = perm.pop(-1)
            perm.insert(0, d)
            SV = SV.transpose(perm)
            split_res = T.split(i_list, i_list_compl, chis=chi, eps=eps, return_sings=True)
            assert(US.allclose(split_res[0]))
            assert(S.allclose(split_res[1]))
            assert(SV.allclose(split_res[2]))
        print('Done testing splitting tensors.')


    if pars["test_miscellaneous"]:
        for iter_num in range(pars["n_iters"]):
            # Test norm
            shp = rshape()
            for dim in shp:
                if all([d == 0 for d in dim]):
                    dim[0] = 1
            T = rtensor(shape=shp)
            T_np = T.to_ndarray()
            T_norm = T.norm()
            n = len(T.shape)
            all_inds = tuple(range(n))
            T_np_norm = np.sqrt(np.tensordot(T_np, T_np.conj(), (all_inds, all_inds)))
            assert(np.allclose(T_norm, T_np_norm))

            # Test min, max and average
            shp = rshape()
            for dim in shp:
                if all([d == 0 for d in dim]):
                    dim[0] = 1
            T = rtensor(shape=shp, cmplx=False)
            T_np = T.to_ndarray()
            T_max = T.max()
            T_np_max = np.max(T_np)
            assert(T_max == T_np_max)

            shp = rshape()
            for dim in shp:
                if all([d == 0 for d in dim]):
                    dim[0] = 1
            T = rtensor(shape=shp, cmplx=False)
            T_np = T.to_ndarray()
            T_min = T.min()
            T_np_min = np.min(T_np)
            assert(T_min == T_np_min)
            
            shp = rshape()
            for dim in shp:
                if all([d == 0 for d in dim]):
                    dim[0] = 1
            T = rtensor(shape=shp)
            T_np = T.to_ndarray()
            T_average = T.average()
            T_np_average = np.average(T_np)
            assert(np.allclose(T_average, T_np_average))

            # Test expand_dim
            T = rtensor()
            T_orig = T.copy()
            axis = np.random.randint(0, high=len(T.shape)+1)
            T_np = T.to_ndarray()
            T_expanded = T.expand_dims(axis)
            assert((T == T_orig).all())
            T = T_expanded
            test_internal_consistency(T)
            T_np = np.expand_dims(T_np, axis)
            T_np_T = type(T).from_ndarray(T_np, shape=T.shape, qhape=T.qhape,
                                          dirs=T.dirs, charge=T.charge)
            test_internal_consistency(T_np_T)
            assert(T.allclose(T_np_T))

            # Test eye
            dim = rshape(n=1)[0]
            qim = rqhape(shape=[dim])[0]
            T = cls.eye(dim, qim=qim)
            T_np = np.eye(T.flatten_dim(dim))
            T_np = type(T).from_ndarray(T_np, shape=T.shape, qhape=T.qhape,
                                        dirs=T.dirs, charge=T.charge)
            assert((T == T_np).all())

            # Test flip_dir
            T = rtensor(nlow=1)
            T_orig = T.copy()
            i = np.random.randint(low=0, high=len(T.shape))
            T_flipped = T.flip_dir(i)
            assert((T == T_orig).all())
            test_internal_consistency(T_flipped)
            T_flipped = T_flipped.flip_dir(i)
            assert((T == T_flipped).all())
        print('Done testing miscellaneous.')


    if pars["test_expand_dims_product"]:
        for iter_num in range(pars["n_iters"]):
            T1 = rtensor()
            T2 = rtensor()
            axis1 = np.random.randint(0, high=len(T1.shape)+1)
            axis2 = np.random.randint(0, high=len(T2.shape)+1)
            T1_np = T1.to_ndarray()
            T2_np = T2.to_ndarray()
            T1 = T1.expand_dims(axis1, direction=1)
            T2 = T2.expand_dims(axis2, direction=-1)
            T1_np = np.expand_dims(T1_np, axis1)
            T2_np = np.expand_dims(T2_np, axis2)
            T = T1.dot(T2, (axis1, axis2))
            test_internal_consistency(T)
            T_np = np.tensordot(T1_np, T2_np, (axis1, axis2))
            T_np_T = type(T).from_ndarray(T_np, shape=T.shape, qhape=T.qhape,
                                          dirs=T.dirs, charge=T.charge)
            test_internal_consistency(T_np_T)
            assert(T.allclose(T_np_T))
        print('Done testing expand_dims products.')


    if pars["test_ncon_svd_ncon"]:
        for iter_num in range(pars["n_iters"]):
            # Create a random ncon contraction
            n_tensors = np.random.randint(low=1, high=4)
            shapes = []
            qhapes = []
            dirss = []
            charges = []
            indices = set()
            for i in range(n_tensors):
                shp = rshape(nhigh=4, chilow=1)
                shapes.append(shp)
                qhapes.append(rqhape(shape=shp))
                dirss.append(rdirs(shape=shp))
                charges.append(rcharge())
                for j in range(len(shp)):
                    indices.add((i,j))

            ncon_lists = []
            index_numbers = set(range(-len(indices), 0))
            for shp in shapes:
                ncon_list = []
                for index in shp:
                    ncon_list.append(index_numbers.pop())
                ncon_lists.append(ncon_list)

            n_contractions = np.random.randint(low=0, high=int(len(indices)/2)+1)
            for counter in range(1, n_contractions+1):
                t1, i1 = indices.pop()
                t2, i2 = indices.pop()
                shapes[t2][i2] = shapes[t1][i1]
                qhapes[t2][i2] = qhapes[t1][i1]
                dirss[t2][i2] = -dirss[t1][i1]
                ncon_lists[t1][i1] = counter
                ncon_lists[t2][i2] = counter

            tensors = []
            np_tensors = []
            for shape, qhape, dirs, charge in zip(shapes, qhapes, dirss, charges):
                tensor = rtensor(shape, qhape=qhape, dirs=dirs, charge=charge)
                np_tensor = tensor.to_ndarray()
                tensors.append(tensor)
                np_tensors.append(np_tensor)
            
            T = ncon(tensors, ncon_lists)
            test_internal_consistency(T)
            np_T = ncon(np_tensors, ncon_lists)
            np_T = type(T).from_ndarray(np_T, shape=T.shape, qhape=T.qhape,
                                        dirs=T.dirs, charge=T.charge)
            assert(T.allclose(np_T))

            if len(T.shape) > 1:
                # SVD the result of the contraction
                n_svd_inds = np.random.randint(low=1, high=len(T.shape))
                if n_svd_inds:
                    i_list = list(np.random.choice(len(T.shape), size=n_svd_inds,
                                                   replace=False))
                else:
                    i_list = []
                i_list_compl = sorted(set(range(len(T.shape))) - set(i_list))
                np.random.shuffle(i_list_compl)
                U, S, V = T.svd(i_list, i_list_compl, eps=1e-15)

                # ncon U, S and V with S to get the norm_sq of S.
                S_diag = S.diag().conjugate()
                U = U.conjugate()
                V = V.conjugate()
                U_left_inds = [i+1 for i in i_list]
                V_right_inds = [j+1 for j in i_list_compl]
                norm_sq_ncon = ncon((T, U, S_diag, V),
                                    (list(range(1, len(T.shape)+1)),
                                     U_left_inds + [100],
                                     [100,101],
                                     [101] + V_right_inds))
                norm_sq = S.norm_sq()
                assert(np.allclose(norm_sq, norm_sq_ncon.value()))
        print('Done testing ncon_svd_ncon.')



==> anc/GiltTNR_src/yaml_config_parser.py <==
import argparse
import yaml

""" A function for parsing arguments from YAML files and the command line.
"""

def parse_argv(argv):
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "-c", "--configfile",
        metavar="EXAMPLE.yaml",
        help="Path to the configuration file, which should be valid YAML 1.1.",
    )
    parser.add_argument(
        "-y", "--yaml",
        metavar="STR1 STR2 ...",
        help=("Additional lines of YAML to be appended to the config file."
              " Can be supplied even if no config file is given."),
        nargs="*"
    )

    args = parser.parse_args(argv[1:])
    yamlstr = ""
    if args.configfile:
        with open(args.configfile) as f:
            yamlstr += f.read()
    if args.yaml:
        for line in args.yaml:
            yamlstr += "\n{}".format(line)
    pars = yaml.load(yamlstr)
    if pars is None:
        pars = dict()
    return pars


